Complete Prescriptivity: Matching Every Cut of sYM

Recently, a basis of individually pure, prescriptive master integrals was described that spans all maximal-weight, planar contributions to amplitudes in four-dimensional theories at two loops. We describe the representation of amplitudes in planar, maximally supersymmetric Yang-Mills theory in this basis, and contrast this representation with ones that manifest the dual-conformality of the theory. In this new representation, every cut supported by the theory is individually matched, and ratio functions are manifestly finite: expressible in terms of integrals that are individually free of any region of infrared divergence. In the ancillary files attached to this work's submission to the arXiv, we have implemented this new representation together with a reformulation of existing representations at one and two loops.

==> anc/prescriptive_amps.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Complete Prescriptivity: Matching all Cuts of Amplitudes in sYM
       prepared by Jacob Bourjaily
               [arXiv:2611.XXXXX].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(* ::Section:: *)
(*General Tools*)


(* ::Subsection:: *)
(*Protected Symbols*)


Protect[ab,eps,delta,delta2,cap,dif,shift,power,z];
Protect[superFunction,amp,r,kermit,kermitS];

Protect[onShellGraph,onShellGraphR,conformalCut];
Protect[merge,timesL,timesO];


(* ::Subsection:: *)
(*General Headers*)


(*update nice to include draw and superfunction support*)
nice[exprn_]:=Module[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},fontRule={Row[q_List]:>Row@(Style[#,FontFamily->"Times",FontSize->16]&/@q)},loopLineRule=Join@@({RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]],RuleDelayed[h_[#1,#2][r__],h[Row[{"(",#3,")"}]][r]]}&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Style[Subscript["\[ScriptL]",1],RGBColor[0.575,0,0.225]],""},{Style[Subscript["\[ScriptL]",2],RGBColor[0,0,0.575]],""},{Style["X",RGBColor[0,0,0.445,0.6451]],""}}}])),shiftRule={shift[x_,y_]:>Subscript["Q",If[Length[x]==1,Row[x],Row@(Style[#,FontSize->10]&/@{"(",Sequence@@Flatten[((Join@@(If[Head[#]===Integer,If[#>9,{{Spacer[2],ToString[#],Spacer[2]}},{ToString[#]}],{ToString[#]}]&/@(x))))],")"})]]},capRule={cap[x_,y_]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={ab[x__]:>Row[{"\[LeftAngleBracket]",x,"\[RightAngleBracket]"}],delta[x__]:>Row[{"\[CapitalDelta][",Sequence@@Riffle[(Row[{"(",Sequence@@#,")"}]&/@{x}),","],"]"}],eps[x__]:>Row[{"\[Epsilon][",Sequence@@Riffle[(If[Head[First@#]===Row,Row[{Sequence@@#}],Row[{"(",Sequence@@#,")"}]]&/@{x}),","],"]"}],delta2[x_][y1_,y2_,z__]:>Row[{Subsuperscript["\[CapitalDelta]",2,If[Length[x]>1,Row[{"(",Sequence@@(Style[#,FontSize->12]&/@Flatten[{x}]),")"}],Row[Style[#,FontSize->12]&/@x]]],"[",Sequence@@Riffle[(Row[{"(",Sequence@@#,")"}]&/@{y1,y2}),","],";",Sequence@@Riffle[(Row[{"(",Sequence@@#,")"}]&/@{z}),","],"]"}]},matrixRule={q_?MatrixQ:>MatrixForm[q]},powerRule=power[x_,q_]:>Power[x,q]},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn/.loopLineRule),{shiftRule,integerPaddingRule,loopLineRule,bracketRule,shiftRule,capRule,fontRule,bracketRule,powerRule}],matrixRule,{0,1}]];
byteCount[bytes_]:=If[Head[bytes]===Integer,Module[{chopped,unitRules=Thread[Rule[Range[0,5],Style[#,FontFamily->"Times",FontSize->16,Bold]&/@{"bytes","kB","MB","GB","TB","PB"}]],unit},unit=Floor[Log[Power[10,3],bytes]];chopped=(Round[10bytes/(Power[Power[10,3],unit])]);Row[{Row[{#1,#2,#3,".",#4}]&@@(PadLeft[Style[#,FontFamily->"Times",FontSize->16]&/@IntegerDigits[chopped],4,Style[0,FontFamily->"Times",FontSize->16,GrayLevel[1]]]),(unit/.unitRules)},Spacer[1]]],byteCount[ByteCount[bytes]]];

niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Module[{units=Style[#,FontFamily->"Times",FontSize->16,RGBColor[0.05,0.05,0.5]]&/@{"  years","  weeks","  days"," hrs"," min"," sec"," ms"," \[Mu]s"," ns"},choppedTime=(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 100,31557600,3600*24*7,3600*24,3600,60,1,10^-3,10^-6,10^-9},2,1])},Row[Riffle[Row[Style[#,FontFamily->"Times",FontSize->16]&/@#]&/@DeleteCases[First[Select[Partition[Transpose[{choppedTime,units}],2,1],First[First[#]]>0&,1]],{0,x_}],", "]]]];

(*Update below for better styling*)
timed[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],output},If[exprnHead===Map,exprnHead=Unevaluated[exprn][[1,0]];];If[exprnHead===Function,exprnHead="";,exprnHead=Row[{" ",Style[exprnHead,Bold]}];];output=Evaluate[exprn];Print["   Evaluation of the function",exprnHead," required ",niceTime[AbsoluteTime[]-t0]," to complete."];output];SetAttributes[timed,HoldFirst];


random[list_]:=randomSubset[1][list][[1]];randomSubset[length_:5][set_]:=set[[(If[Length[#]<length,#,#[[1;;length]]]&@DeleteDuplicates[RandomInteger[{1,Length[set]},{2 length}]])]];
complement[lista_,listbs__]:=Block[{dual=Join@@{listbs}},Select[lista,Not[MemberQ[dual,#]]&]];


explicify[exprn_]:=Block[{varList=Variables[evaluate[exprn]]},(exprn/.Thread[Rule[varList,RandomInteger[{1,500},Length[varList]]]])];
simplifyNroots={Sqrt[x__]:>Block[{factors=FactorInteger[x]},Times@@(Power[#1,Floor[#2/2]]&@@@factors)Sqrt[Times@@(Power[#1,Mod[#2,2]]&@@@factors)]]};

rationalize[exprn_]:=Which[Head[exprn]===List,rationalize/@exprn,Not[NumericQ[exprn]],exprn,True,Which[Not[Quiet@RealValuedNumericQ[exprn]],rationalize[Quiet@Re[exprn]]+I rationalize[Quiet@Im[exprn]],Count[exprn,Power[x_,y_],{0,\[Infinity]}]==0,exprn,True,Module[{prec=Min[{Quiet[Precision[exprn]],5000}],nExprn,sign=Quiet[Sign[exprn]],check,test,intParts},nExprn=Quiet[N[Quiet[exprn/sign],prec]];test= Quiet[Rationalize[nExprn,Power[10,-Floor[prec*4/5]]]];check=Quiet[Chop[Quiet[N[test,prec]]-nExprn,Power[10,-Floor[prec*9/10]]]]==0;If[check,sign test,(test=Quiet[Rationalize[Power[nExprn,2],Power[10,-Floor[prec*4/5]]]];check=Quiet[Chop[Quiet[N[test,prec]]-Power[nExprn,2],Power[10,-Floor[prec*9/10]]]]==0;If[check,(intParts=FactorInteger[test];sign(Times@@(Power[#1,Floor[#2/2]]&@@@intParts))Sqrt[Times@@(Power[#1,Mod[#2,2]]&@@@intParts)]),FullSimplify[exprn]])]]]];



(* ::Section:: *)
(*Kinematics and evaluation*)


useReferenceKinematics[n_Integer]:=(resetKinematicEvaluations;Unprotect[ab];ClearAll[ab];Zs=Array[Binomial[#1+#2-2,#1-1]&,{n+8,4}];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);ClearAll[ab];Zs=Join[Zs[[1;;n]],RotateRight[Zs[[n+1;;-1]],2]];Zs=ReplacePart[Zs,#[[-1,1]]->Total[#[[All,2]]]&/@Partition[Transpose[{Range[n],Zs[[1;;n]]}],2,2,1,{}]];Zs=ReplacePart[Zs,{-4->Zs[[-4]]+Zs[[-5]],-2->Zs[[-2]]+Zs[[-3]]}];varZs=Join[Zs[[1;;n]],{{1,0,0,0},{0,1,0,0}},{{0,0,1,0},{0,0,0,1}},{{1,\[Alpha][1],0,\[Alpha][2]},{0,\[Alpha][3],1,\[Alpha][4]},{1,\[Beta][1],0,\[Beta][2]},{0,\[Beta][3],1,\[Beta][4]}}];dualVarZs=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),{{0,0,1,0},{0,0,0,1}},{{1,0,0,0},{0,1,0,0}},{{-\[Alpha][1],1,-\[Alpha][3],0},{-\[Alpha][2],0,-\[Alpha][4],1},{-\[Beta][1],1,-\[Beta][3],0},{-\[Beta][2],0,-\[Beta][4],1}}];pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];Protect[ab];);
useRandomKinematics[n_]:=(resetKinematicEvaluations;Unprotect[ab];ClearAll[ab];Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+18,1}],3];Zs=Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]] . Transpose[Zs]][[5;;-1]];varZs=Join[Zs[[1;;n]],{{1,0,0,0},{0,1,0,0}},{{0,0,1,0},{0,0,0,1}},{{1,\[Alpha][1],0,\[Alpha][2]},{0,\[Alpha][3],1,\[Alpha][4]},{1,\[Beta][1],0,\[Beta][2]},{0,\[Beta][3],1,\[Beta][4]}}];dualVarZs=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),{{0,0,1,0},{0,0,0,1}},{{1,0,0,0},{0,1,0,0}},{{-\[Alpha][1],1,-\[Alpha][3],0},{-\[Alpha][2],0,-\[Alpha][4],1},{-\[Beta][1],1,-\[Beta][3],0},{-\[Beta][2],0,-\[Beta][4],1}}];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];Protect[ab];);

specifyKinematics[zs_List]:=Module[{n=Length[zs]-8},resetKinematicEvaluations;Zs=zs;Unprotect[ab];ClearAll[ab];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);ClearAll[ab];(*Zs=ReplacePart[Zs,{-4->Zs[[-4]]+Zs[[-5]]-0Zs[[-3]],-2->Zs[[-2]]+Zs[[-3]]-0Zs[[-1]]}];*)varZs=Join[Zs[[1;;n]],{{1,0,0,0},{0,1,0,0}},{{0,0,1,0},{0,0,0,1}},{{1,\[Alpha][1],0,\[Alpha][2]},{0,\[Alpha][3],1,\[Alpha][4]},{1,\[Beta][1],0,\[Beta][2]},{0,\[Beta][3],1,\[Beta][4]}}];dualVarZs=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),{{0,0,1,0},{0,0,0,1}},{{1,0,0,0},{0,1,0,0}},{{-\[Alpha][1],1,-\[Alpha][3],0},{-\[Alpha][2],0,-\[Alpha][4],1},{-\[Beta][1],1,-\[Beta][3],0},{-\[Beta][2],0,-\[Beta][4],1}}];ClearAll[ab];Protect[ab];pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];];

randomPointInLoopSpace:=Thread[Rule[Join[\[Alpha]/@Range[4],\[Beta]/@Range[4]],RandomInteger[{1,500},{8}]]];

showTwistors:=(Row[{Grid[Prepend[Transpose[Zs[[1;;-9]]],Subscript[Style["Z",FontFamily->Times,FontSize->16],Style[#,FontFamily->Times,FontSize->12]]&/@Range[Length[Zs]-8]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-8;;-7]]],Style[OverBar@#,FontFamily->Times,FontSize->14,RGBColor[0,0,0.445,0.6451]]&/@{"X1","X2"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-6;;-5]]],Style[#,FontFamily->Times,FontSize->14,RGBColor[0,0,0.445,0.6451]]&/@{"X1","X2"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-4;;-3]]],Style[#,FontFamily->Times,FontSize->14,RGBColor[0.575,0,0.225]]&/@{"A","B"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-2;;-1]]],Style[#,FontFamily->Times,FontSize->14,RGBColor[0,0,0.575]]&/@{"C","D"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}]},Spacer[5]])



resetKinematicEvaluations:=(ClearAll[tools`kermit,tools`ab,tools`delta,tools`delta2,tools`eps,tools`z];tools`ab[x___,dif[q_,r_],y___]:=tools`ab[x,dif[q,r],y]=tools`ab[x,Sequence@@q,y]-tools`ab[x,Sequence@@r,y];tools`ab[x___,cap[y_,z_,q___],w___]:=tools`ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(tools`ab[x,#,w]&/@y) . ((tools`ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((tools`ab[x,#1,#2,w]tools`ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];tools`ab[x___,shift[y_,z_],w___]:=tools`ab[x,shift[y,z],w]=((tools`ab[x,y[[1]],w]+(z(*/.{ab->tools`ab,delta->tools`delta,delta2->tools`delta2}*)) tools`ab[x,y[[2]],w])(*/.{ab->tools`ab,delta->tools`delta}*));tools`ab[x___,z[q_],y___]:=tools`ab[x,q,y];tools`delta2[{X1_,X2_}][{a1_,a2_},b_List,c_List,d_List]:=tools`delta2[{X1,X2}][{a1,a2},b,c,d]=power[power[tools`ab[Sequence@@c,cap[d,{X1,X2,a2}],cap[{X1,X2},Prepend[b,a1]]]+tools`ab[Sequence@@c,cap[d,{X1,X2,a1}],cap[{X1,X2},Prepend[b,a2]]],2]-4(tools`ab[cap[{X1,X2},Prepend[b,a1]],Sequence@@c,cap[d,{X1,X2,a1}]]tools`ab[cap[{X1,X2},Prepend[b,a2]],Sequence@@c,cap[d,{X1,X2,a2}]]),1/2];tools`delta[{a__},{b__},{c__},{d__}]:=tools`delta[{a},{b},{c},{d}]=power[(power[tools`ab[a,c] tools`ab[b,d]-tools`ab[a,b] tools`ab[c,d]-tools`ab[b,c] tools`ab[d,a],2]-4 tools`ab[a,b] tools`ab[b,c] tools`ab[c,d] tools`ab[d,a]),1/2];tools`eps[q___,{cap[{a_,b_,c_},{def__}]},r___]:=tools`eps[q,{a,b},r]tools`ab[c,def]+tools`eps[q,{b,c},r]tools`ab[a,def]+tools`eps[q,{c,a},r]tools`ab[b,def];tools`eps[a_,b_,c_,d_,e_,f_]/;DeleteDuplicates[Length/@{a,b,c,d,e,f}]=={2}:=Module[{ord=OrderingBy[{a,b,c,d,e,f},{Length[#],(#/.{A->-4,B->-3,C->-2,D->-1})}&]},If[Not[ord===Range[6]],Signature[ord](eps@@({a,b,c,d,e,f}[[ord]])),tools`eps[a,b,c,d,e,f]=(1/12 Total[(Signature[{##}] tools`ab[Sequence@@a,cap[{b,c,d,e}[[#1]],Append[{b,c,d,e}[[#2]],f[[1]]]],cap[{b,c,d,e}[[#3]],Append[{b,c,d,e}[[#4]],f[[2]]]]]&)@@@Permutations[Range[4]]])]];tools`z[x___,shift[{y_,r_},q_],w___]:=tools`z[x,y,w]+q tools`z[x,r,w];tools`z[x___,cap[y_,zi_,q___],w___]:=tools`z[x,cap[y,zi,q],w]=If[Length[Join[y,zi]]==5,(tools`z[x,#,w]&/@y) . ((tools`ab@@@RotateLeft[Partition[Join[y,zi],4,1,1]][[1;;Length[y]]])),"?"];tools`ab[q__Integer]/;Max[q]<=Length[Zs]&&Length[{q}]==4:=tools`ab[q]=Det[Zs[[{q}]]];tools`kermit[a_,b_][x_,y_]:=tools`kermit[a,b][x,y]=Module[{den=Times@@Join@@((tools`ab[a,b,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]}))},If[den==0,Print["  Specified kinematics sit on a spurious pole for ",k[Sequence@@({a,b}/.Thread[Rule[{-4,-3,-2,-1},{A,B,C,D}]])]@@({x,y}/.Thread[Rule[{-4,-3,-2,-1},{A,B,C,D}]]),"."];0,-Times[Power[den,-1],Power[tools`ab[a,b,cap[x,y]],2]]]];tools`kermit[{A_,B_},{C_,D_}][x_,y_]:=tools`kermit[{A,B},{C,D}][x,y]=Module[{X,den},X=RotateLeft[ReplacePart[x,{1->cap[{A,B},y]}]];den=(Times@@Join@@((tools`ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))tools`ab[A,B,C,D](Times@@Join@@((tools`ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]})));If[den===0,Print["  Specified kinematics sit on a spurious pole for ",k[2]@@({x,y}/.Thread[Rule[{-4,-3,-2,-1},{A,B,C,D}]]),"."];0,Times[Power[den,-1],Power[tools`ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[tools`ab[C,D,cap[X,{A,B,x[[1]]}]],2]]]];);

useReferenceKinematics[14];

evaluateO[exprn_]:=Block[{wExprn,zRules={Y1->-8,Y2->-7,X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1}},Unprotect[ab,eps,power,z,delta,delta2,cap,shift,dif];ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif];wExprn=ReleaseHold[exprn];(ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,z[q_],y___]:=ab[x,q,y];delta2[{X1_,X2_}][{a1_,a2_},b_List,c_List,d_List]:=power[power[ab[Sequence@@c,cap[d,{X1,X2,a2}],cap[{X1,X2},Prepend[b,a1]]]+ab[Sequence@@c,cap[d,{X1,X2,a1}],cap[{X1,X2},Prepend[b,a2]]],2]-4(ab[cap[{X1,X2},Prepend[b,a1]],Sequence@@c,cap[d,{X1,X2,a1}]]ab[cap[{X1,X2},Prepend[b,a2]],Sequence@@c,cap[d,{X1,X2,a2}]]),1/2];delta[{a__},{b__},{c__},{d__}]:=delta[{a},{b},{c},{d}]=power[(power[ab[a,c] ab[b,d]-ab[a,b] ab[c,d]-ab[b,c] ab[d,a],2]-4 ab[a,b] ab[b,c] ab[c,d] ab[d,a]),1/2];eps[q___,{cap[{a_,b_,c_},{def__}]},r___]:=eps[q,{a,b},r]ab[c,def]+eps[q,{b,c},r]ab[a,def]+eps[q,{c,a},r]ab[b,def];eps[a_,b_,c_,d_,e_,f_]/;DeleteDuplicates[Length/@{a,b,c,d,e,f}]=={2}:=Module[{ord=OrderingBy[{a,b,c,d,e,f},{Length[#],(#/.zRules)}&]},If[Not[ord===Range[6]],Signature[ord](eps@@({a,b,c,d,e,f}[[ord]])),eps[a,b,c,d,e,f]=(1/12 Total[(Signature[{##}] ab[Sequence@@a,cap[{b,c,d,e}[[#1]],Append[{b,c,d,e}[[#2]],f[[1]]]],cap[{b,c,d,e}[[#3]],Append[{b,c,d,e}[[#4]],f[[2]]]]]&)@@@Permutations[Range[4]]])]];wExprn=wExprn;z[x___,shift[{y_,r_},q_],w___]:=z[x,y,w]+q z[x,r,w];z[x___,cap[y_,zi_,q___],w___]:=z[x,cap[y,zi,q],w]=If[Length[Join[y,zi]]==5,(z[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,zi],4,1,1]][[1;;Length[y]]])),"?"];wExprn=wExprn;z[x_]/;(x/.zRules)<=Length[Zs]:=Zs[[x/.zRules]];ab[x__]:=ab[x]=Det[Zs[[{x}/.zRules]]];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif];Protect[ab,eps,power,z,delta,delta2,cap,shift,dif];wExprn)];SetAttributes[evaluateO,HoldFirst];


evaluate[exprn_]:=Module[{wExprn,wExprn0,zRules={Y1->-8,Y2->-7,X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1},zRulesS={Y1->-8,Y2->-7,X1->-6,X2->-5,A->-2,B->-1,C->-4,D->-3}},Unprotect[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,superFunction,kermit,kermitS,power];ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,superFunction,kermit,kermitS,power];wExprn=Evaluate[exprn];ab[q__]:=ab[q]=tools`ab@@({q}/.zRules);wExprn=wExprn;(delta2[a__][b__]:=delta2[a][b]=tools`delta2[Sequence@@({a}/.zRules)][Sequence@@({b}/.zRules)];delta[x__]:=delta[x]=tools`delta@@({x}/.zRules);eps[x__]:=eps[x]=tools`eps@@({x}/.zRules);kermit[2][x_,y_]:=kermit[2][x,y]=tools`kermit[{-4,-3},{-2,-1}][Sequence@@({x,y}/.zRules)];kermitS[2][x_,y_]:=kermitS[2][x,y]=(Set[symQ,False];tools`kermit[{-2,-1},{-4,-3}][Sequence@@({x,y}/.zRulesS)]);kermit[a_,b_][y__]:=kermit[a,b][y]=(If[Count[{a,b,y},C|D,{0,\[Infinity]}]>0,symQ=True];tools`kermit[Sequence@@({a,b}/.zRules)][Sequence@@({y}/.zRules)]);wExprn=wExprn;ClearAll[delta2,delta,eps,kermit,kermitS];z[r__]:=z[r]=tools`z@@(({r}/.zRules));wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,superFunction,kermit,kermitS,power];Protect[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,superFunction,kermit,kermitS,power];wExprn)];
(*For evaluation of recursed terms*)
evaluateSym[exprn_]:=Block[{symQ=False,wExprn,wExprn0,zRules={Y1->-8,Y2->-7,X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1},zRulesS={Y1->-8,Y2->-7,X1->-6,X2->-5,A->-2,B->-1,C->-4,D->-3}},Unprotect[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,R,superFunction,kermit,kermitS,abS,epsS,deltaS];ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,R,superFunction,kermit,kermitS,abS,epsS,deltaS];wExprn=wExprn0=Evaluate[ReleaseHold[Evaluate@exprn]];(ab[q__]:=ab[q]=(If[Count[{q},C|D,{0,\[Infinity]}]>0,symQ=True];tools`ab@@({q}/.zRules));z[r__]:=z[r]=tools`z@@(({r}/.zRules));delta2[a__][b__]:=delta2[a][b]=tools`delta2[Sequence@@({a}/.zRules)][Sequence@@({b}/.zRules)];delta[x__]:=delta[x]=tools`delta@@({x}/.zRules);eps[x__]:=eps[x]=tools`eps@@({x}/.zRules);kermit[2][x_,y_]:=kermit[2][x,y]=tools`kermit[{-4,-3},{-2,-1}][Sequence@@({x,y}/.zRules)];kermitS[2][x_,y_]:=kermitS[2][x,y]=(Set[symQ,False];tools`kermit[{-2,-1},{-4,-3}][Sequence@@({x,y}/.zRulesS)]);kermit[a_,b_][y__]:=kermit[a,b][y]=(If[Count[{a,b,y},C|D,{0,\[Infinity]}]>0,symQ=True];tools`kermit[Sequence@@({a,b}/.zRules)][Sequence@@({y}/.zRules)]);wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,R,superFunction,kermit,kermitS,abS,epsS,deltaS];If[TrueQ[symQ],(ab[q__]:=ab[q]=(If[Count[{q},C|D,{0,\[Infinity]}]>0,symQ=True];tools`ab@@({q}/.zRulesS));z[r__]:=z[r]=tools`z@@(({r}/.zRulesS));delta2[a__][b__]:=delta2[a][b]=tools`delta2[Sequence@@({a}/.zRulesS)][Sequence@@({b}/.zRulesS)];delta[x__]:=delta[x]=tools`delta@@({x}/.zRulesS);eps[x__]:=eps[x]=tools`eps@@({x}/.zRulesS);kermit[2][x_,y_]:=kermit[2][x,y]=tools`kermit[{-2,-1},{-4,-3}][Sequence@@({x,y}/.zRulesS)];(*kermitS[2][x_,y_]:=kermitS[2][x,y]=tools`kermit[{-2,-1},{-4,-3}][Sequence@@({x,y}/.zRulesS)];*)kermit[a_,b_][y__]:=kermit[a,b][y]=tools`kermit[Sequence@@({a,b}/.zRulesS)][Sequence@@({y}/.zRulesS)];wExprn0=((wExprn0/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn0=wExprn0;ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,R,superFunction,kermit,kermitS,abS,epsS,deltaS];wExprn=If[SameQ[wExprn,wExprn0],wExprn,wExprn+wExprn0])];Protect[ab,eps,power,z,delta,delta2,cap,shift,dif,amp,r,R,superFunction,kermit,kermitS,abS,epsS,deltaS];wExprn)];SetAttributes[evaluateSym,HoldFirst];


symmetrize[exprn_]:=Total[exprn/. {{},Join[{ab[A,B,C,D]->ab[A,B,C,D],kermit[2][q__]:>kermitS[2][q]},Thread[{A,B,C,D}->{C,D,A,B}]]}];


epsRule={eps[q__]:>(eps[q]//.tools`epsRule)};


deltaRule={delta[{a__},{b__},{c__},{d__}]:>Which[Or@@(Not[DuplicateFreeQ[Join@@#]]&/@Partition[{{a},{b},{c},{d}},2,1,1]),((ab[a,c]ab[b,d]-ab[a,b]ab[c,d]-ab[b,c]ab[d,a])/.ab[x___,y_,z___,y_,w___]:>0),Or@@(Not[DuplicateFreeQ[Join@@#]]&/@Partition[{{a},{c},{b},{d}},2,1,1]),((ab[a,b]ab[c,d]-ab[a,c]ab[b,d]-ab[c,b]ab[a,d])/.ab[x___,y_,z___,y_,w___]:>0),True,power[power[ab[a,c]ab[b,d]-ab[a,b]ab[c,d]-ab[b,c]ab[d,a],2]-4ab[a,b]ab[b,c]ab[c,d]ab[d,a],1/2]],delta2[{e__}][{a1_,a2_},{b__},{c__},{d__}]:>Which[Not[DuplicateFreeQ[{a1,a2,b}]]||Not[DuplicateFreeQ[{a1,a2,e}]],ab[e,cap[{a1,b},{c,cap[{d},{a2,e}]}]]+ab[e,cap[{a2,b},{c,cap[{d},{a1,e}]}]],Not[DuplicateFreeQ[{c,d}]],ab[e,cap[{First[{c}],d},{a1,a2,cap[{b},{Last[{c}],e}]}]]+ab[e,cap[{Last[{c}],d},{a1,a2,cap[{b},{First[{c}],e}]}]],Not[DuplicateFreeQ[{c,e}]],ab[e,cap[{First[{c}],d},{b,cap[{a1,a2},{Last[{c}],e}]}]]+ab[e,cap[{Last[{c}],d},{b,cap[{a1,a2},{First[{c}],e}]}]],Not[DuplicateFreeQ[{b,e}]],ab[e,cap[{a1,a2,First[{b}]},{c,cap[{d},{Last[{b}],e}]}]]+ab[e,cap[{a1,a2,Last[{b}]},{c,cap[{d},{First[{b}],e}]}]],Not[DuplicateFreeQ[{d,e}]],ab[e,cap[{c,First[{d}]},{b,cap[{a1,a2},{Last[{d}],e}]}]]+ab[e,cap[{c,Last[{d}]},{b,cap[{a1,a2},{First[{d}],e}]}]],True,power[power[ab[e,cap[{a1,b},{c,cap[{d},{a2,e}]}]]+ab[e,cap[{a2,b},{c,cap[{d},{a1,e}]}]],2]-4ab[e,cap[{a1,b},{c,cap[{d},{a1,e}]}]]ab[e,cap[{a2,b},{c,cap[{d},{a2,e}]}]],1/2]]};



(* ::Subsubsection:: *)
(*Backend: Defining Invariants eps and delta*)


tools`epsRule={eps[q___,{cap[{a_,b_,c_},{def__}]},r___]:>(eps[q,{a,b},r]ab[c,def]+eps[q,{b,c},r]ab[a,def]+eps[q,{c,a},r]ab[b,def]),eps[a_,b_,c_,d_,e_,f_]/;(DeleteDuplicates[Length/@{a,b,c,d,e,f}]=={2}):>1/12 Total[(Signature[{##1}[[All,-1]]] ab[Sequence@@a,cap[#1,Append[#2,f[[1]]]],cap[#3,Append[#4,f[[2]]]]]&)@@@Permutations[{b,c,d,e}]],ab[x___,y_,z___,y_,w___]:>0,ab[x___,cap[q___,{a___,b_,c___,b_,d___},r___],y___]:>0};
tools`cleanGrammians={delta[x__,{b_,cap[{a_,c_},{r_,b_,a_}]},y___]:>ab[r,b,a,c]delta[x,{b,a},y],delta2[{a_,b_}][{x_,y_},{z_,a_},s_,t_]:>delta[{z,a},{a,b},s,t]ab[x,y,a,b],delta[lineList__]:>Module[{pairs=Select[Subsets[Range[4],{2}],Chop[Quiet[N[evaluate[ab@@(Join@@{lineList}[[#]])],500]],Power[10,-400]]===0&,1]},Which[Length[pairs]==0,delta[lineList],MemberQ[Sort/@Partition[Range[4],2,1,1],pairs[[1]]],ab@@(Join@@{lineList}[[{1,3}]])ab@@(Join@@{lineList}[[{2,4}]])-If[Length[Intersection[pairs,{{1,2},{3,4}}]]>0,0,ab@@(Join@@{lineList}[[{1,2}]])ab@@(Join@@{lineList}[[{3,4}]])]-If[Length[Intersection[pairs,{{2,3},{1,4}}]]>0,0,ab@@(Join@@{lineList}[[{2,3}]])ab@@(Join@@{lineList}[[{4,1}]])],True,If[Length[Intersection[pairs,{{1,2},{3,4}}]]>0,0,ab@@(Join@@{lineList}[[{1,2}]])ab@@(Join@@{lineList}[[{3,4}]])]-If[Length[Intersection[pairs,{{2,3},{1,4}}]]>0,0,ab@@(Join@@{lineList}[[{2,3}]])ab@@(Join@@{lineList}[[{4,1}]])]]/.ab[x___,y_,z___,y_,w___]:>0]};



(* ::Section:: *)
(*Backend: Extracted from Master Integral Basis of "two_loop_masters.m" [arXiv:2610.672]*)


(* ::Subsection:: *)
(*General Tools*)


(* ::Subsubsection:: *)
(*Leg standardizations, leg manipulations, and key covering relations*)


tools`topologyList=List[{3},{4},{3,0,3},{4,0,3},{3,0,4},{4,0,4},{2,1,2},{3,1,2},{2,1,3},{3,1,3},{4,1,2},{2,1,4},{4,1,3},{3,1,4},{4,1,4}];
tools`validQ[{abc__Integer},{legs__List}]:=(tools`validQ[{abc},Length/@{legs}]);
tools`validQ[{a_Integer,b_Integer,c_Integer},{legs__Integer}]:=(b>=0)&&(Min[{a,c}]>=2)&&(Min[{legs}]>=0)&&(Min[Drop[{legs},{a}][[1;;-2]]]>=1)&&(((a+b+c)-Length[{legs}]-If[b===0,0,1]==0));
tools`validQ[{type_Integer},{legs__Integer}]:=(Length[{legs}]==type)&&(Min[{legs}]>=1);
tools`knownTypeQ[{abc__Integer},rest___]:=MemberQ[tools`topologyList,{abc}];


(*propagator lists*)
tools`propagatorList[{a_Integer,b_Integer,c_Integer},legList_]:=Block[{full=tools`paddedLegs[a][legList]},ab@@@Join[Join@@@Transpose[{Join[{A,B}&/@Range[a],{C,D}&/@Range[Length[legList]-a]],({#1[[-1]],#2[[1]]}&@@@RotateRight[Partition[full,2,1,1]])}],If[b===0,{},{ab[A,B,C,D]}],{ab[A,B,X1,X2],ab[C,D,X1,X2]}]];
tools`propagatorList[{q_Integer},{legLabels__List}]:=Block[{full=(Replace[{legLabels},{{x_,y___,z_}:>{x,z}},{1}])},Append[ab[A,B,##]&@@@({#1[[-1]],#2[[1]]}&@@@RotateRight[Partition[full,2,1,1]]),ab[A,B,X1,X2]]];
tools`propagatorList[{{type__Integer},{legLabels__List}}]:=tools`propagatorList[{type},{legLabels}];

(*standardization and other leg manipulations*)
tools`paddedLegs[a_Integer][legList_]:=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{a->Join@@(legList[[{a,a+1,a-1,a}]]),-1->Join@@(legList[[{-1,1,-2,-1}]])}]);
tools`legLengthSeeds[n_Integer][a_Integer,b_Integer]:=tools`legLengthSeeds[n][a,b]=Block[{base=Join@@(Append[1&/@Range[#],0]&/@{a-1,b-1})},(#+base&/@If[a==b,Select[#,OrderedQ[{#[[1;;a]],#[[-b;;-1]]}]&],#]&@(If[b==2,DeleteCases[#,{x___,0,0,0}],#]&@(If[a==2,DeleteCases[#,{0,0,x___,0}],#]&@(Sort[DeleteDuplicates[Join@@(Permutations/@Reverse/@(IntegerPartitions[n+2,{a+b}]-1))]]))))];
tools`topologyClass[{abc__Integer},{legs__List}]/;tools`validQ[{abc},Length/@{legs}]:={{abc},((Min[{#,2}]&/@((Length/@{legs})+If[Length[{abc}]==3,SparseArray[{First[{abc}]->1,-1->1},Length[{legs}]],0]))-If[Length[{abc}]==3,SparseArray[{First[{abc}]->1,-1->1},Length[{legs}]],0])};
tools`splitSets[{legLabels__},k_Integer]:=Module[{legs={legLabels}},DeleteCases[#,int,{0,\[Infinity]}]&/@Select[Flatten[Table[{{legs[[1;;-nR-1]],k-kR-1},{legs[[-nR;;-1]],kR}},{nR,2,Length[legs]-2},{kR,Range@@Sort[{0,nR-3}]}],1],MemberQ[Range@@Sort[{0,Length[#[[1,1]]]-3}],#[[1,2]]]&]];
tools`standardLegs[{legNumbers__Integer}]:=Module[{n=Total[{legNumbers}]},Mod[(Range[{legNumbers}[[#]]]+Total[{legNumbers}[[1;;#-1]]]&/@Range[Length[{legNumbers}]])+1,n,1]];

(*level one daughters*)
tools`levelOneDaughters[{a_Integer,b_Integer,c_Integer},legs_List](*/;tools`validQ[{a,b,c},legs]*):=DeleteDuplicates@Block[{set1=RotateRight[legs][[1;;a+1]],set2=legs[[a;;-1]]},Join[If[a+b>=4,({{a-1,b,c},#}&/@(RotateLeft[Join[Join[set1[[1;;#-1]],{Join@@set1[[#;;#+1]]},set1[[#+2;;-1]]],legs[[a+1;;-2]]]]&/@Range[a])),{}],If[b+c>=4,{{a,b,c-1},#}&/@(Join[legs[[1;;a-1]],Join[set2[[1;;#-1]],{Join@@set2[[#;;#+1]]},set2[[#+2;;-1]]]]&/@Range[c]),{}],If[Min[{a,c}]>=3&&b>0,{{a,b-1,c},#}&/@({legs}),{}]]];
tools`levelOneDaughters[{k_Integer},{legs__}]/;(Length[{legs}]==k):=Module[{dlegs={#1,#2,If[Head[First[{legs}]]===Integer,#3+#4,Join[#3,#4]]}&@@@Partition[{legs},k,1,1]},{{k-1},#}&/@(SortBy[Partition[#,k-1,1,1],If[Head[First[{legs}]]===Integer,#,Length/@#]&][[1]]&/@dlegs)];


(* ::Subsection:: *)
(*Master Contour Graphs (Only those Required for Amplitudes in sYM)*)


stored`masterContourGraphDataForAmpsC="1: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";

Set[graph`masterContourGraphData[Sequence@@#1],#2]&@@@Uncompress[stored`masterContourGraphDataForAmpsC];
graph`masterContourGraphData[type_List,{legLabels__List}]/;tools`validQ[type,{legLabels}]:=graph`masterContourGraphData[type,Length/@{legLabels}];
graph`masterContourGraphData[{a_Integer,bc__Integer},{legNos__Integer}]/;Not[OrderedQ[{a,bc}[[{-1,1}]]]]&&tools`validQ[{a,bc},{legNos}]:=Module[{rule=cut[cols_List,infs_List,labels_List,support_List]:>cut[RotateRight[cols,a],(Reverse[infs]/.{infAB->infCD,infCD->infAB}),Reverse[labels],Append[RotateLeft[support[[1;;-2]],{a,bc}[[-1]]],Last[support]]]},graph`masterContourGraphData[Reverse[{a,bc}],RotateLeft[{legNos},a]]/.rule];
graph`masterContourGraphData[type_List,{legNos__Integer}]/;tools`validQ[type,{legNos}]:=If[Length[type]==1,graph`masterContourGraphData[type,Min[{#,2}]&/@{legNos}],graph`masterContourGraphData[type,((Min[{#,2}]&/@({legNos}+Normal[SparseArray[{First[type]->1,-1->1},{Length[{legNos}]}]]))-Normal[SparseArray[{First[type]->1,-1->1},{Length[{legNos}]}]])]];

masterContourGraphs[type_List,legs_List]/;tools`validQ[type,legs]:=masterContourGraphs[type,legs]=(draw@@@(Append[{(type/.{4,1,4}->{4,0,4}),legs},#]&/@graph`masterContourGraphData[(type/.{4,1,4}->{4,0,4}),legs]));


(* ::Subsection:: *)
(*Analytic Cut Locations and Jacobian Formulae\[LongDash]used to Compute Cut Coefficients of sYM *)


tools`polylogarithmicContoursFull[{4},{{a2_,a___},{b2_,b___},{c2_,c___},{d2_,d___}}]:=Module[{a1={d2,d}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],cuts,massless},massless=Flatten[Position[Length/@{{a},{b},{c},{d}},0]];cuts=If[Length[massless]==0,{{shift[{a1,a2},#],cap[{b1,b2},{d1,d2,shift[{a1,a2},#]}],cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}],cap[{d1,d2},{b1,b2,shift[{a1,a2},#]}]},ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}&/@((-#2+{1,-1}delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}])/(2#3)&@@{ab[a1,cap[{c1,c2},{b1,b2,a1}],d1,d2],ab[a1,cap[{c1,c2},{b1,b2,a2}],d1,d2]+ab[a2,cap[{c1,c2},{b1,b2,a1}],d1,d2],ab[a2,cap[{c1,c2},{b1,b2,a2}],d1,d2]}),{List[{{a2,a2,cap[{c1,c2},{b1,d1,d2}],cap[{d1,d2},{b1,c1,c2}]},ab[A,B,X1,X2]ab[a1,b1,b2,cap[{c1,c2,a2},{d1,d2}]]},{{cap[{a1,a2},{cap[{c1,c2},{a1,b1,b2}],d1,d2}],cap[{b1,b2},{cap[{c1,c2},{a1,b1,b2}],d1,d2}],cap[{c1,c2},{a1,b1,b2}],cap[{d1,d2},{a1,b1,b2}]},ab[A,B,X1,X2]ab[a1,b1,b2,cap[{c1,c2,a2},{d1,d2}]]}],List[{{cap[{a1,a2},{b1,c1,c2}],cap[{b1,b2},{cap[{d1,d2},{b1,c1,c2}],a1,a2}],cap[{c1,c2},{cap[{d1,d2},{b1,c1,c2}],a1,a2}],cap[{d1,d2},{b1,c1,c2}]},ab[A,B,X1,X2]ab[b1,c1,c2,cap[{d1,d2,b2},{a1,a2}]]},{{cap[{a1,a2},{c1,d1,d2}],b2,b2,cap[{d1,d2},{c1,a1,a2}]},ab[A,B,X1,X2]ab[b1,c1,c2,cap[{d1,d2,b2},{a1,a2}]]}],List[{{cap[{a1,a2},{d1,b1,b2}],cap[{b1,b2},{d1,a1,a2}],c2,c2},ab[A,B,X1,X2]ab[c1,d1,d2,cap[{a1,a2,c2},{b1,b2}]]},{{cap[{a1,a2},{c1,d1,d2}],cap[{b1,b2},{c1,d1,d2}],cap[{c1,c2},{cap[{a1,a2},{c1,d1,d2}],b1,b2}],cap[{d1,d2},{cap[{a1,a2},{c1,d1,d2}],b1,b2}]},ab[A,B,X1,X2]ab[c1,d1,d2,cap[{a1,a2,c2},{b1,b2}]]}],List[{{cap[{a1,a2},{cap[{b1,b2},{d1,a1,a2}],c1,c2}],cap[{b1,b2},{d1,a1,a2}],cap[{c1,c2},{d1,a1,a2}],cap[{d1,d2},{cap[{b1,b2},{d1,a1,a2}],c1,c2}]},ab[A,B,X1,X2]ab[d1,a1,a2,cap[{b1,b2,d2},{c1,c2}]]},{{d2,cap[{b1,b2},{a1,c1,c2}],cap[{c1,c2},{a1,b1,b2}],d2},ab[A,B,X1,X2]ab[d1,a1,a2,cap[{b1,b2,d2},{c1,c2}]]}]}[[massless[[1]]]]];Transpose[{Replace[cuts[[All,1]],{cap[{x1_,x2_},y_]:>Which[MemberQ[y,x1],x1,MemberQ[y,x2],x2,True,cap[{x1,x2},y]]},{0,\[Infinity]}],cuts[[All,2]]}]];
tools`polylogarithmicContoursFull[{4,0,4},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g2_,g___},{h___}}]:=Module[{left,right},left=tools`polylogarithmicContoursFull[{4},{{a2,a},{b2,b},{c2,c},{d,e2,g2,g,h}}];right=tools`polylogarithmicContoursFull[{4},{{e2,e},{f2,f},{g2,g},{h,a2,c2,c,d}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Tuples[{left,right}]]
tools`polylogarithmicContoursFull[{4,1,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:=tools`polylogarithmicContoursFull[{4,1,3},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g}}]=Module[{left,right,e1={c2,c,d}[[-1]],f1={e2,e}[[-1]],g1={f2,f}[[-1]],g2={g,a2}[[1]]},left=tools`polylogarithmicContoursFull[{4},{{a2,a},{b2,b},{c2,c},{d,e2,f2,f,g}}];right=tools`polylogarithmicContoursFull[{4},{{e2,e},{f2,f},{g,C},{D,d}}];{Join[#1[[1]],(#2[[1]]/.Thread[Rule[{C,D},#1[[1,{1,4}]]]])],#1[[2]] (delta[{e1,e2},{f1,f2},{g1,g2},{A,B}]/.tools`cleanGrammians)ab[C,D,X1,X2](*(#2[[2]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]])*)}&@@@Tuples[{left,right}]];
tools`polylogarithmicContoursFull[{3,1,4},legs_]:={#1[[{5,6,7,1,2,3,4,8}]],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@tools`polylogarithmicContoursFull[{4,1,3},RotateLeft[legs,3]];
tools`polylogarithmicContours[{4},{{a__},{b__},{c__},{d__}}]:=Module[{},{#1[[{1,3}]],#2}&@@@tools`polylogarithmicContoursFull[{4},{{a},{b},{c},{d}}]];
tools`polylogarithmicContours[{3},{{a2_,a___},{b2_,b___},{c2_,c___}}]/;Max[Length/@{{a},{b},{c}}]>0:=Module[{a1={c2,c}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]]},Join[Which[Length[{a}]==0,{{If[Length[{b}]==0,{a2,b2},{a2,cap[{c1,c2},{a1,b1,b2}]}],ab[a1,b1,b2,cap[{X1,X2,a2},{c1,c2}]]}},Length[{b}]==0,{{If[Length[{c}]==0,{b2,c2},{b2,cap[{a1,a2},{b1,c1,c2}]}],ab[b1,c1,c2,cap[{X1,X2,b2},{a1,a2}]]}},Length[{c}]==0,{{{c2,cap[{b1,b2},{c1,c2,a2}]},-ab[c1,a1,a2,cap[{X1,X2,c2},{b1,b2}]]}},True,{}],({#1,#2/ab[A,B,X1,X2]}&@@@Which[Length[{a}]>0,tools`polylogarithmicContours[{4},{{a2,X1},{X2,a},{b2,b},{c2,c}}],Length[{b}]>0,tools`polylogarithmicContours[{4},{{a2},{b2,X1},{X2,b},{c2,c}}],True,tools`polylogarithmicContours[{4},{{a2},{b2},{c2,X1},{X2,c}}]])]];
tools`polylogarithmicContours[legs_List]/;MemberQ[{3,4},Length[legs]]:=tools`polylogarithmicContours[{Length[legs]},legs];
tools`polylogarithmicContours[{4,0,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:=Module[{left,right},left=tools`polylogarithmicContours[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g}}];right=tools`polylogarithmicContours[{3},{{e2,e},{f2,f},{g,a2,a,b2,b,c2,c,d}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Join[Tuples[{left,{#1,If[Length[{e}]==0<Length[{f}],1,-1]#2}&@@@right[[1;;-3]]}],Tuples[{left,right[[-2;;-1]]}]]];tools`polylogarithmicContours[{3,0,3},{{a2_,a___},{b2_,b___},{c___},{d2_,d___},{e2_,e___},{f___}}]:=Module[{left,right},left=tools`polylogarithmicContours[{3},{{a2,a},{b2,b},{c,d2,e2,e,f}}];right=tools`polylogarithmicContours[{3},{{d2,d},{e2,e},{f,a2,b2,b,c}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Join[Tuples[{{#1,If[Length[{a}]==0<Length[{b}],1,-1]#2}&@@@left[[1;;-3]],{#1,If[Length[{d}]==0<Length[{e}],1,-1]#2}&@@@right[[1;;-3]]}],Tuples[{{#1,If[Length[{a}]==0<Length[{b}],1,-1]#2}&@@@left[[1;;-3]],right[[-2;;-1]]}],Tuples[{left[[-2;;-1]],{#1,If[Length[{d}]==0<Length[{e}],1,-1]#2}&@@@right[[1;;-3]]}],Tuples[{left[[-2;;-1]],right[[-2;;-1]]}]]];
tools`polylogarithmicContours[{4,0,4},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g2_,g___},{h___}}]:=Module[{left,right},left=tools`polylogarithmicContours[{4},{{a2,a},{b2,b},{c2,c},{d,e2,g2,g,h}}];right=tools`polylogarithmicContours[{4},{{e2,e},{f2,f},{g2,g},{h,a2,c2,c,d}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Tuples[{left,right}]];
tools`polylogarithmicContours[{3,1,3},{{a2_,a___},{b2_,b___},{c___},{d2_,d___},{e2_,e___},{f___}}]:=tools`polylogarithmicContours[{3,1,3},{{a2},{b2,b},{c},{d2,d},{e2,d},{f}}]=Module[{a1={e2,e,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],c2={c,d2}[[1]],d1={b2,b,c}[[-1]],e1={d2,d}[[-1]],f1={e2,e}[[-1]],f2={f,a2}[[1]],cuts},cuts=Join[Which[Length[{a}]==Length[{b}]==0,Transpose@{Join@@@(({{a2,cap[{c1,c2},{a1,b1,b2}]},#}&/@tools`polylogarithmicContours[{{d2,d},{e2,e},{f,Y1},{Y2,c}}][[All,1]])/.Thread[Rule[{Y1,Y2},{a2,cap[{c1,c2},{a1,b1,b2}]}]]),{1,1}delta[{d1,d2},{e1,e2},{f1,f2},{a2,cap[{c1,c2},{a1,b1,b2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{c}]==Length[{f}]==0,Transpose@{Join@@@(({#,#}&/@tools`polylogarithmicContours[{{a2,a},{b2,b},{d2,d},{e2,e}}][[All,1]])),{1,1}delta[{a1,a2},{b1,b2},{d1,d2},{e1,e2}]ab[f1,f2,c1,c2](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{a}]==0<Length[{b}],Transpose@{Join@@@(({{a2,cap[{c1,c2},{a1,b1,b2}]},#}&/@tools`polylogarithmicContours[{{d2,d},{e2,e},{f,Y1},{Y2,c}}][[All,1]])/.Thread[Rule[{Y1,Y2},{a2,cap[{c1,c2},{a1,b1,b2}]}]]),{1,1}delta[{d1,d2},{e1,e2},{f1,f2},{a2,cap[{c1,c2},{a1,b1,b2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},Length[{b}]==0<Length[{a}],Transpose[{Join@@@(({{b2,cap[{a1,a2},{b1,c1,c2}]},#}&/@tools`polylogarithmicContours[{{d2,d},{e2,e},{f,Y1},{Y2,b,c}}][[All,1]])/.Thread[Rule[{Y1,Y2},{cap[{a1,a2},{b1,c1,c2}],b2}]]),{1,1}delta[{d1,d2},{e1,e2},{f1,f2},{b2,cap[{a1,a2},{b1,c1,c2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])}],True,{}],Which[Length[{d}]==0==Length[{e}],Transpose@{Join@@@(({#,{d2,cap[{f1,f2},{d1,e1,e2}]}}&/@tools`polylogarithmicContours[{{a2,a},{b2,b},{c,Y1},{Y2,f}}][[All,1]])/.Thread[Rule[{Y1,Y2},{d2,cap[{f1,f2},{d1,e1,e2}]}]]),{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{f1,f2},{d1,e1,e2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{f}]==0<Length[{c}],Transpose@{Which[Length[{a}]==0,{{a2,cap[{c1,c2},{a1,a2,cap[{d1,d2},{e1,e2,a2}]}],a2,cap[{d1,d2},{e1,e2,a2}]},{cap[{a1,a2},{d1,d2,cap[{e1,e2},{f1,f2,b2}]}],cap[{c1,c2},{a1,b1,b2}],cap[{e1,e2},{a1,a2,b2}],cap[{d1,d2},{a1,a2,b2}]}},Length[{b}]==0,{{cap[{a1,a2},{b1,b2,c2}],cap[{c1,c2},{a1,a2,cap[{e1,e2},{d1,d2,cap[{a1,a2},{b1,b2,c2}]}]}],cap[{a1,a2},{b1,b2,c2}],cap[{e1,e2},{d1,d2,cap[{a1,a2},{b1,b2,c2}]}]},{b2,cap[{a1,a2},{e1,e2,cap[{d1,d2},{a1,a2,b2}]}],cap[{a1,a2},{e1,e2,cap[{d1,d2},{a1,a2,b2}]}],cap[{d1,d2},{a1,a2,b2}]}},Length[{d}]==0,Reverse@{{cap[{f2,f1},{e2,e1,d1}],cap[{b2,b1},{c2,c1,cap[{f2,f1},{e2,e1,d1}]}],cap[{f2,f1},{e2,e1,d1}],cap[{d2,d1},{f2,f1,cap[{b2,b1},{c2,c1,cap[{f2,f1},{e2,e1,d1}]}]}]},{cap[{f2,f1},{b2,b1,cap[{c2,c1},{f2,f1,e1}]}],cap[{c2,c1},{f2,f1,e1}],e1,cap[{f2,f1},{b2,b1,cap[{c2,c1},{f2,f1,e1}]}]}},Length[{e}]==0,Reverse@{{f1,cap[{c2,c1},{b2,b1,f1}],f1,cap[{d2,d1},{f2,f1,cap[{c2,c1},{b2,b1,f1}]}]},{cap[{b2,b1},{f2,f1,e1}],cap[{c2,c1},{f2,f1,e1}],cap[{f2,f1},{c2,c1,cap[{b2,b1},{a2,a1,e1}]}],cap[{d2,d1},{f2,e2,e1}]}},True,({shift[{a1,a2},\[Alpha]],cap[{c1,c2},{b1,b2,shift[{a1,a2},\[Alpha]]}],shift[{a1,a2},\[Alpha]],cap[{d1,d2},{e1,e2,shift[{a1,a2},\[Alpha]]}]}/.{\[Alpha]->#}&/@(((-#2+{1,-1}delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{e1,e2}])/(2#3))&@@{ab[a1,a2,cap[{c1,c2},{b1,b2,a1}],cap[{d1,d2},{e1,e2,a1}]],ab[a1,a2,cap[{c1,c2},{b1,b2,a1}],cap[{d1,d2},{e1,e2,a2}]]+ab[a1,a2,cap[{c1,c2},{b1,b2,a2}],cap[{d1,d2},{e1,e2,a1}]],ab[a1,a2,cap[{c1,c2},{b1,b2,a2}],cap[{d1,d2},{e1,e2,a2}]]}))],{1,1}delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{e1,e2}](ab[A,B,X1,X2]ab[C,D,X1,X2])},Length[{c}]==0<Length[{f}],Transpose@{Which[Length[{d}]==0,{{d2,cap[{a1,a2},{b1,b2,d2}],d2,cap[{f1,f2},{d1,d2,cap[{a1,a2},{b1,b2,d2}]}]},{cap[{b1,b2},{d1,d2,e2}],cap[{a1,a2},{d1,d2,e2}],cap[{d1,d2},{a1,a2,cap[{b1,b2},{c1,c2,e2}]}],cap[{f1,f2},{d1,e1,e2}]}},Length[{e}]==0,{{cap[{d1,d2},{e1,e2,f2}],cap[{b1,b2},{a1,a2,cap[{d1,d2},{e1,e2,f2}]}],cap[{d1,d2},{e1,e2,f2}],cap[{f1,f2},{d1,d2,cap[{b1,b2},{a1,a2,cap[{d1,d2},{e1,e2,f2}]}]}]},{cap[{d1,d2},{b1,b2,cap[{a1,a2},{d1,d2,e2}]}],cap[{a1,a2},{d1,d2,e2}],e2,cap[{d1,d2},{b1,b2,cap[{a1,a2},{d1,d2,e2}]}]}},Length[{a}]==0,{{b1,cap[{c2,c1},{e2,e1,cap[{f2,f1},{c2,c1,b1}]}],cap[{c2,c1},{e2,e1,cap[{f2,f1},{c2,c1,b1}]}],cap[{f2,f1},{c2,c1,b1}]},{cap[{c2,c1},{b2,b1,a1}],cap[{a2,a1},{c2,c1,cap[{e2,e1},{f2,f1,cap[{c2,c1},{b2,b1,a1}]}]}],cap[{c2,c1},{b2,b1,a1}],cap[{e2,e1},{f2,f1,cap[{c2,c1},{b2,b1,a1}]}]}},Length[{b}]==0,{{cap[{c2,c1},{f2,f1,cap[{e2,e1},{d2,d1,b1}]}],cap[{a2,a1},{c2,b2,b1}],cap[{e2,e1},{c2,c1,b1}],cap[{f2,f1},{c2,c1,b1}]},{c1,cap[{a2,a1},{c2,c1,cap[{f2,f1},{e2,e1,c1}]}],c1,cap[{f2,f1},{e2,e1,c1}]}},True,({shift[{d1,d2},\[Alpha]],cap[{a1,a2},{b1,b2,shift[{d1,d2},\[Alpha]]}],shift[{d1,d2},\[Alpha]],cap[{f1,f2},{e1,e2,shift[{d1,d2},\[Alpha]]}]}/.{\[Alpha]->#}&/@(((-#2+{1,-1}delta2[{c1,c2}][{e1,e2},{f1,f2},{a1,a2},{b1,b2}])/(2#3))&@@{ab[d1,d2,cap[{f1,f2},{e1,e2,d1}],cap[{a1,a2},{b1,b2,d1}]],ab[d1,d2,cap[{f1,f2},{e1,e2,d1}],cap[{a1,a2},{b1,b2,d2}]]+ab[d1,d2,cap[{f1,f2},{e1,e2,d2}],cap[{a1,a2},{b1,b2,d1}]],ab[d1,d2,cap[{f1,f2},{e1,e2,d2}],cap[{a1,a2},{b1,b2,d2}]]}))],{1,1}delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{f1,f2}](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{d}]==0<Length[{e}],Transpose@{Join@@@(({#,{d2,cap[{f1,f2},{d1,e1,e2}]}}&/@tools`polylogarithmicContours[{{a2,a},{b2,b},{c,Y1},{Y2,f}}][[All,1]])/.Thread[Rule[{Y1,Y2},{d2,cap[{f1,f2},{d1,e1,e2}]}]]),-{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{f1,f2},{d1,e1,e2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},Length[{e}]==0<Length[{d}],Transpose[{Join@@@(({#,{e2,cap[{d1,d2},{e1,f1,f2}]}}&/@tools`polylogarithmicContours[{{a2,a},{b2,b},{c,Y1},{Y2,f}}][[All,1]])/.Thread[Rule[{Y1,Y2},{cap[{d1,d2},{e1,f1,f2}],e2}]]),-{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{e2,cap[{d1,d2},{e1,f1,f2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])}],True,{}],Transpose[{Join[#1,(#2/.Thread[Rule[{A,B},#1]])]&@@@(Tuples[{Which[(*Length[{a}]==0*)False,{{a2,cap[{c1,c2},{X1,X2,a2}]},{cap[{a1,a2},{cap[{c1,c2},{a1,b1,b2}],X1,X2}],cap[{c1,c2},{a1,b1,b2}]}},True,(tools`polylogarithmicContours[{{a2,a},{b2,b},{c,d2,X1},{X2,e2,e,f}}][[All,1]])],(Which[Length[{d}]==0,{{d2,cap[{f1,f2},{e1,A,B}]},{cap[{f1,f2},{d1,d2,e2}],cap[{A,B},{d1,d2,e2}]}},Length[{e}]==0,{{cap[{e1,e2},{cap[{d1,d2},{e1,f1,f2}],A,B}],cap[{d1,d2},{e1,f1,f2}]},{f1,cap[{A,B},{d1,d2,e2}]}},Length[{f}]==0,{{cap[{A,B},{cap[{e1,e2},{A,B,f1}],d1,d2}],cap[{e1,e2},{A,B,f1}]},{A,cap[{e1,e2},{d1,d2,A}]}},Length[{c}]==0,{{cap[{A,B},{cap[{f1,f2},{A,d1,d2}],e1,e2}],cap[{f1,f2},{A,d1,d2}]},{B,cap[{e1,e2},{f1,f2,B}]}},True,(tools`polylogarithmicContours[{{d2,d},{e2,e},{f,A},{B,b2,b,c}}][[All,1]])])}]),((-2{1,1,-1,-1}eps[{A,B},{C,D},{d1,d2},{e1,e2},{f1,f2},{X1,X2}]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]))}],Transpose[{Join[(#1/.Thread[Rule[{C,D},#2]]),#2]&@@@(Tuples[{(Which[Length[{a}]==0,{{a2,cap[{c1,c2},{b1,C,D}]},{cap[{c1,c2},{a1,a2,b2}],cap[{C,D},{a1,a2,b2}]}},Length[{b}]==0,{{cap[{b1,b2},{cap[{a1,a2},{b1,c1,c2}],C,D}],cap[{a1,a2},{b1,c1,c2}]},{c1,cap[{C,D},{a1,a2,b2}]}},Length[{c}]==0,{{cap[{C,D},{cap[{b1,b2},{C,D,c1}],a1,a2}],cap[{b1,b2},{C,D,c1}]},{C,cap[{b1,b2},{a1,a2,C}]}},Length[{f}]==0,{{cap[{C,D},{cap[{c1,c2},{C,a1,a2}],b1,b2}],cap[{c1,c2},{C,a1,a2}]},{D,cap[{b1,b2},{c1,c2,D}]}},True,tools`polylogarithmicContours[{{a2,a},{b2,b},{c,d2,C},{D,e2,e,f}}][[All,1]]]),(tools`polylogarithmicContours[{{d2,d},{e2,e},{f,a2,X1},{X2,b2,b,c}}][[All,1]])}]),((2{1,-1,1,-1}eps[{C,D},{A,B},{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{f1,f2},{X1,X2}]))}]];(cuts/.tools`cleanGrammians)];
tools`polylogarithmicContours[{4,1,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:={#1[[{1,4,5,7}]],#2}&@@@tools`polylogarithmicContoursFull[{4,1,3},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g}}];
tools`polylogarithmicContours[{3,1,4},legs_]:={RotateLeft[#1,2],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@tools`polylogarithmicContours[{4,1,3},RotateLeft[legs,3]];


(* ::Subsection:: *)
(*Master Integral Numerators (Only those Required for Amplitudes in sYM)*)


stored`masterNumeratorsForAmpsDataC="1: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";

Set[tools`masterNumerators[Sequence@@#1],#2]&@@@Uncompress[stored`masterNumeratorsForAmpsDataC];

tools`masterNumerators[{a_Integer,b_Integer,c_Integer},{{l1_Integer,l2___Integer},rest___List}]/;a<c&&tools`validQ[{a,b,c},{{l1,l2},rest}]:=(tools`masterNumerators[{c,b,a},RotateLeft[{{l1,l2},rest},a]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]]);
tools`masterNumerators[type_List,{a___List,{b1_Integer,b__Integer,b2_Integer},c___List}]:=tools`masterNumerators[type,{a,{b1,b2},c}];
tools`masterNumerators[{q_Integer,r_Integer,s_Integer},{a___List,{b_Integer}}]:=tools`masterNumerators[{q,r,s},{a,{b,b}}];
tools`masterNumerators[{q_Integer,r_Integer,s_Integer},{a___List,{b_Integer},c___List}]/;(Length[{a}]==q-1):=tools`masterNumerators[{q,r,s},{a,{b,b},c}];
tools`masterNumerators[{t1_Integer,t23___Integer},legs_List]/;tools`validQ[{t1,t23},legs]:=tools`masterNumerators[{t1,t23},legs]=Module[{lens=Length/@legs,standard,ref,rule},standard=Mod[(Range[lens[[#]]]+Total[lens[[1;;#-1]]])&/@Range[Length[lens]]+1,Total[lens],1];If[Not[legs===standard],(rule=Thread[Rule[Mod[Range[Total[lens]]+1,Total[lens],1],Flatten[legs]]];ref=(tools`masterNumerators[{t1,t23},standard]/.power[x_,1/2]:>power[x,half]/.power[x_,2]:>power[x,two]/.{shift[q_,r_]:>shift[(q/.rule),(r/.{ab[x__]:>ab@@({x}/.rule),eps[x___]:>eps@@({x}/.rule),delta[x___]:>(delta@@({x}/.rule)),delta2[x__][y__]:>delta2[Sequence@@({x}/.rule)][Sequence@@({y}/.rule)]})],ab[x__]:>ab@@({x}/.rule),eps[x___]:>eps@@({x}/.rule),delta[x___]:>(delta@@({x}/.rule)),delta2[x__][y__]:>delta2[Sequence@@({x}/.rule)][Sequence@@({y}/.rule)]}/.{two->2,half->1/2})/.ab[x___,y_,z___,y_,w___]:>0),{}]];


(* ::Subsection:: *)
(*Conformal Master Numerators (built similarly to those of [arXiv:1505.05886])*)


tools`conformalNumerators[{4,1,4},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g2_,g___},{h___}}]:=tools`conformalNumerators[{4,1,4},{{a2,a},{b2,b},{c2,c},{d,{e2,e},{f2,f},{g2,g},{h}}}]=Module[{right=tools`masterNumerators[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g2,g,h}}],correction,eph,left=(tools`masterNumerators[{4},{{e2,e},{f2,f},{g2,g},{h,a2,a,b2,b,c2,c,d}}]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]),bareProps=(tools`propagatorList[{4,1,4},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g2,g},{h}}])},correction=Select[Cases[DeleteDuplicates[Join@@tools`levelOneDaughters@@@tools`levelOneDaughters[{4,1,4},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g2,g},{h}}]],{{3,1,3},x__}],Min[Length/@#[[2,{1,2,4,5}]]]>1(*&&Max[Length/@#[[2,{3,6}]]]==0*)&];correction=-{1,-1,-1,1}*1/4ab[A,B,X1,X2]ab[C,D,X1,X2]Total[Function[{daught},Power[-1,Total[Flatten[Position[bareProps,#]][[1]]&/@Complement[bareProps,tools`propagatorList@@daught]]](Times@@bareProps/Times@@(tools`propagatorList@@daught))Module[{lines=RotateRight[{Last[#1],First[#2]}&@@@Partition[tools`paddedLegs[3]@daught[[2]],2,1,1]]},(ab[#1,#2,#3,#4](ab[#7,#8,#9,#10]ab[#5,#6,#11,#12]+ab[#5,#6,#7,#8]ab[#9,#10,#11,#12]-ab[#5,#6,#9,#10]ab[#7,#8,#11,#12])+ab[#3,#4,#5,#6](ab[#9,#10,#11,#12]ab[#7,#8,#1,#2]+ab[#7,#8,#9,#10]ab[#11,#12,#1,#2]-ab[#7,#8,#11,#12]ab[#1,#2,#9,#10])-ab[#1,#2,#5,#6](ab[#9,#10,#11,#12]ab[#3,#4,#7,#8]-ab[#7,#8,#11,#12]ab[#3,#4,#9,#10]+ab[#7,#8,#9,#10]ab[#3,#4,#11,#12])&@@Flatten[lines])]]/@correction];((Total[(Function[{r,l},Module[{dualr=Cases[r,ab[q___,X1,X2,y___]:>{y,q},{0,\[Infinity]}],preR},(dualr=dualr[[1]];preR=(r/.ab[x___,X1,X2,y___]:>1);ab[A,B,X1,X2]ab[C,D,X1,X2]preR(l/.{ab[q__]:>ab@@({q}/.Thread[Rule[{X1,X2},PadRight[dualr,2,eph]]]),eps[q__]:>eps@@({q}/.{X1,X2}->{Sequence@@dualr})}/.ab[x___,eph,y___]:>ab[x,y]))]]@@@Tuples[#])]&/@Tuples[If[Head[#]===Plus,List@@#,{#}]&/@#&/@(Expand/@({((right/.{eps[q___,{X1,X2}]:>eps[{X1,X2},q]})/.epsRule),left}/.{ab[q___,X1,X2,r___]:>ab[X1,X2,r,q]}))])+correction)/.eps[x___,y_,z___,y_,w___]:>0/.ab[x___,y_,z___,y_,w___]:>0];
tools`conformalNumerators[{4,1,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:=tools`conformalNumerators[{4,1,3},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g}}]=Module[{a1={f2,f,g}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],d2={d,e2}[[1]],e1={c2,c,d}[[-1]],f1={e2,e}[[-1]],g1={f2,f}[[-1]],g2={g,a2}[[1]],rightNums,cuts,eph,contact,correction,bareProps},cuts=tools`polylogarithmicContoursFull[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g}}][[All,1,{1,4}]];-If[Min[Length/@{{e},{f}}]>0,1/2,1]ab[C,D,X1,X2]ab[A,B,X1,X2]((If[Min[Length/@{{d},{e},{f},{g}}]==0,-(tools`masterNumerators[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g}}]/.ab[q___,X1,X2,s___]:>ab[X1,X2,q,s]/.{ab[X1,X2,y__]:>(ab[y,e1,e2]ab[f1,f2,g1,g2]-ab[y,f1,f2]ab[e1,e2,g1,g2]+ab[y,g1,g2]ab[e1,e2,f1,f2]),eps[y__,{X1,X2}]:>(eps[y,{e1,e2}]ab[f1,f2,g1,g2]-eps[y,{f1,f2}]ab[e1,e2,g1,g2]+eps[y,{g1,g2}]ab[e1,e2,f1,f2])}),{(tools`masterNumerators[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g}}][[1]]/.ab[q___,X1,X2,s___]:>ab[X1,X2,q,s]/.{ab[X1,X2,y__]:>delta[{e1,e2},{f1,f2},{g1,g2},cuts[[1]]]/ab[f1,f2,Sequence@@cuts[[1]]]ab[y,f1,f2],eps[y__,{X1,X2}]:>delta[{e1,e2},{f1,f2},{g1,g2},cuts[[1]]]/ab[f1,f2,Sequence@@cuts[[1]]]eps[y,{f1,f2}]}),(tools`masterNumerators[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g}}][[2]]/.ab[q___,X1,X2,s___]:>ab[X1,X2,q,s]/.{ab[X1,X2,y__]:>delta[{e1,e2},{f1,f2},{g1,g2},cuts[[2]]]/ab[f1,f2,Sequence@@cuts[[2]]]ab[y,f1,f2],eps[y__,{X1,X2}]:>delta[{e1,e2},{f1,f2},{g1,g2},cuts[[2]]]/ab[f1,f2,Sequence@@cuts[[2]]]eps[y,{f1,f2}]})}]/.eps[x___,y_,z___,y_,w___]:>0/.ab[x___,y_,z___,y_,w___]:>0))];
tools`conformalNumerators[{3,1,4},legs_]:=(tools`conformalNumerators[{4,1,3},RotateLeft[legs,3]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]]);
tools`conformalNumerators[{3,1,3},{{am1_},{a_},{b___},{b2_,c__},{c2_,d__},{e___}}]:=tools`conformalNumerators[{3,1,3},{{am1},{a},{b},{b2,c},{c2,d},{e}}]=Module[{am2=Last[{c2,d,e}],ap1=First[{b,b2}],b1=Last[{a,b}],c1=Last[{b2,c}],d1=Last[{c2,d}],d2=First[{e,am1}]},({1/2ab[A,B,X1,X2]ab[C,D,X1,X2]ab[am2,am1,a,ap1]If[Min[Length/@{{b},{e}}]>0,delta[{b1,b2},{c1,c2},{d1,d2},{am1,a}],(ab[am1,a,c1,c2]ab[b1,b2,d1,d2]-ab[am1,a,b1,b2]ab[c1,c2,d1,d2]-ab[am1,a,d1,d2]ab[b1,b2,c1,c2])]}/.ab[x___,y_,z___,y_,w___]:>0)];
tools`conformalNumerators[{3,1,3},{{a2_,a__},{b2_,b__},{},{c2_,c__},{d2_,d__},{}}]:=tools`conformalNumerators[{3,1,3},{{a2,a},{b2,b},{},{c2,c},{d2,d},{}}]=Module[{a1=Last[{d2,d}],b1=Last[{a2,a}],c1=Last[{b2,b}],d1=Last[{c2,c}]},({1/2ab[A,B,X1,X2]ab[C,D,X1,X2]ab[a1,a2,c1,c2]delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}/.ab[x___,y_,z___,y_,w___]:>0)];
tools`conformalNumerators[{3,1,3},{{am1_},{a_},{c___},{bm1_},{b_},{d___}}]:=tools`conformalNumerators[{3,1,3},{{am1},{a},{c},{bm1},{b},{d}}]=Module[{am2=Last[{b,d}],ap1=First[{c,bm1}],bp1=First[{d,am1}],bm2=Last[{a,c}]},{ab[A,B,X1,X2]ab[C,D,X1,X2]ab[am2,am1,a,ap1]ab[am1,a,bm1,b]ab[bm2,bm1,b,bp1]}];
tools`conformalNumerators[{3,1,3},{{a2_,a__},{b2_,b__},{c__},{d2_,d__},{e2_,e__},{f__}}]:=tools`masterNumerators[{3,1,3},{{a2,a},{b2,b},{c},{d2,d},{e2,e},{f}}][[{-1}]];
tools`conformalNumerators[{4},{{a2_,a___},{b2_,b___},{c2_,c___},{d2_,d___}}]:=tools`conformalNumerators[{4},{{a2,a},{b2,b},{c2,c},{d2,d}}]=Module[{a1=Last[{d2,d}],b1=Last[{a2,a}],c1=Last[{b2,b}],d1=Last[{c2,c}],n=Max[{a2,a,b2,b,c2,c,d2,d}]},(*{{1,1},{-1,1}}.*){{1,1},{1,-1}} . {-(1/2 ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]/.tools`cleanGrammians),(ab[A,B,X1,X2]/ab[A,B,n,1](eps[{A,B},{a1,a2},{b1,b2},{c1,c2},{d1,d2},{n,1}])/.eps[x___,{y__},z___,{y__},w___]:>0)}];


tools`basisIntegrands[{legNos__Integer},{kCharges__},q___]/;Head[{kCharges}[[1]]]===List:=tools`basisIntegrands[{legNos},{kCharges}[[1]],q];
tools`basisIntegrands[{legNos__Integer},{kCharges__}]/;Not[Head[{kCharges}[[1]]]===List]:=Module[{graphDat=tools`cutTopology[{legNos},{kCharges}]},(tools`masterNumerators@@graphDat)[[tools`cutNumbers[{legNos},{kCharges}]]]/Times@@(tools`propagatorList@@graphDat)];

tools`basisIntegrands[{legNos__Integer},{kCharges__},cyclic]/;Not[Head[{kCharges}[[1]]]===List]:=Module[{graphDat=tools`cutTopology[{legNos},{kCharges}],n=Total[{legNos}],range},range=Which[Not[SameQ@@(graphDat[[1,{1,-1}]])],Range[n],graphDat[[1]]==={3},Range[n],graphDat[[1]]==={4},Which[SameQ@@Partition[{legNos},4,1,1],Range[n/4],SameQ@@{{legNos},RotateLeft[{legNos},2]},Range[n/2],True,Range[n]],True,If[SameQ@@{{legNos},RotateLeft[{legNos},graphDat[[1,1]]]},Which[Not[graphDat[[1,2]]===0],If[SameQ@@{{kCharges},RotateLeft[{kCharges},graphDat[[1,1]]]}||(((Length[{legNos}]==6)&&(Count[{kCharges},c,{0,\[Infinity]}]==0))),Range[n/2],Range[n]],True,If[SameQ@@{{kCharges},Join[{kCharges}[[graphDat[[1,1]]+1;;-1]],{kCharges}[[{graphDat[[1,1]]}]],{kCharges}[[1;;graphDat[[1,1]]-1]]]},Range[n/2],Range[n]]],Range[n]]];(tools`masterNumerators[graphDat[[1]],Mod[graphDat[[2]]+#-1,n,1]])[[tools`cutNumbers[{legNos},{kCharges}]]]/Times@@(tools`propagatorList[graphDat[[1]],Mod[graphDat[[2]]+#-1,n,1]])&/@range];
tools`basisIntegrands[{legNos__Integer},{kCharges__},cyclicFull]/;Not[Head[{kCharges}[[1]]]===List]:=Module[{graphDat=tools`cutTopology[{legNos},{kCharges}],n=Total[{legNos}],range},(tools`masterNumerators[graphDat[[1]],Mod[graphDat[[2]]+#-1,n,1]])[[tools`cutNumbers[{legNos},{kCharges}]]]/Times@@(tools`propagatorList[graphDat[[1]],Mod[graphDat[[2]]+#-1,n,1]])&/@Range[n]];


tools`conformalIntegrands[{legNos__Integer},{ks__List}]:=Module[{nos=tools`conformalCutNumbers[{legNos},{ks}[[1]]],legs,type},{type,legs}=(tools`cutTopology[{legNos},{ks}]);type=ReplacePart[type,2->1];((tools`conformalNumerators[type,legs][[nos]]/(Times@@tools`propagatorList[type,legs])))];
tools`conformalIntegrands[{legNos__Integer},{ks__List},cyclic]:=Module[{nos=tools`conformalCutNumbers[{legNos},{ks}[[1]]],legs,type,n=Total[{legNos}],sym=tools`graphSymmetry[{legNos},First[{ks}]]},{type,legs}=(tools`cutTopology[{legNos},{ks}]);type=ReplacePart[type,2->1];If[(Length[{legNos}]==6&&Count[{ks},c,{0,\[Infinity]}]==0)&&{legNos}===RotateLeft[{legNos},3],sym=n/2];legs=Mod[legs+#-1,n,1]&/@Range[sym];((tools`conformalNumerators[type,#][[nos]]/(Times@@tools`propagatorList[type,#]))&/@legs)];



(* ::Section:: *)
(*Graph Drawing*)


(* ::Subsection:: *)
(*Basic Graph Drawing*)


draw[{graphType__Integer},legList_List,contourData_List:{}]/;(tools`knownTypeQ[{graphType}]&&(legList==={}||tools`validQ[{graphType},legList])):=Module[{graphOptions,vSize,legLen,fontSize,labelDist,dotSize,compositeDotSize,blueVertexColor,whiteVertexColor,blackVertexColor,lineThickness,edges=graph`edgeList[{graphType}],verts=graph`vertices[{graphType}],dualVerts=graph`dualVertices[{graphType}],edgeList=graph`edgeList[{graphType}],angles=graph`angles[{graphType}],edgeStyle,vertStyle,legs,infLabels,indexLabels},If[Length[{graphType}]==1,verts=0.7*verts];vertStyle=If[contourData==={},bl/@Range[Length[verts]],First[contourData]];edgeStyle=If[contourData==={},3&/@Range[Length[edgeList]],contourData[[4]]];graphOptions={vSize:>Which[legList==={},0.105,Head[First[legList]]===Integer,0.15,True,0.175],legLen->0.75,fontSize->14,labelDist->7/5,compositeDotSize->AbsolutePointSize[5.5],dotSize->AbsolutePointSize[12.5],blueVertexColor->RGBColor[153/255,153/255,198/255],whiteVertexColor->GrayLevel[1],blackVertexColor:>Which[legList==={},GrayLevel[0],Head[First[legList]]===Integer,GrayLevel[0.4],True,GrayLevel[0.4]],lineThickness->AbsoluteThickness[1.5]};edges=({Join@@({If[edgeStyle[[#]]===2,{CapForm["Round"],Black,lineThickness,Dashing[0.03],Line[verts[[edges[[#]]]]]},{CapForm["Round"],Black,lineThickness,Line[verts[[edges[[#]]]]]}]}&/@Range[Length[edges]])}/.graphOptions);If[Count[contourData,{infAB,infCD,c},{0,\[Infinity]}]>0,edges=ReplacePart[edges,{{1,-1}->{CapForm["Round"],Darker[Red],lineThickness,If[contourData[[-1,-1]]==2,Dashing[0.03],Nothing],Line[verts[[edgeList[[-1]]]]]}}]/.graphOptions;];legs=Which[legList==={},Join@@(Which[MemberQ[{{graphType}[[1]],Length[verts]},#4]&&Length[{graphType}]>1,{GrayLevel[0.5],Polygon[{#1,#1+0.4legLen RotationMatrix[-#3/12] . #2,#1+0.4legLen RotationMatrix[#3/12] . #2,#1}],Polygon[{#1+0.55legLen RotationMatrix[-#3/8] . #2,#1+0.7legLen RotationMatrix[-#3/8] . #2,#1+0.7legLen RotationMatrix[#3/8] . #2,#1+0.55legLen RotationMatrix[#3/8] . #2}],Polygon[{#1+0.85legLen RotationMatrix[-#3/8] . #2,#1+legLen RotationMatrix[-#3/8] . #2,#1+legLen RotationMatrix[#3/8] . #2,#1+0.85legLen RotationMatrix[#3/8] . #2}]},True,{GrayLevel[0],Polygon[{#1,#1+legLen RotationMatrix[-#3/12] . #2,#1+legLen RotationMatrix[#3/12] . #2,#1}]}]&@@@Transpose[{verts,angles[[All,1]],angles[[All,2]],Range[Length[verts]]}]),Head[First[legList]]===Integer,Join@@(Which[#4>=2,{CapForm["Round"],GrayLevel[0],Sequence@@Table[Line[{#1,#1+legLen RotationMatrix[j #3/(#4+2)] . #2}],{j,2Range[0,1,1/(#4-1)]-1}](*Polygon[{#1,#1+legLen RotationMatrix[-#3/8].#2,#1+legLen RotationMatrix[#3/8].#2,#1}]*)},#4===1,{CapForm["Round"],GrayLevel[0],Line[{#1,#1+legLen #2}]},True,{}]&@@@Transpose[{verts,angles[[All,1]],angles[[All,2]],legList}]),True,Join@@(Which[Length[#4]==0,{},Length[#4]==1,{CapForm["Round"],Line[{#1,#1+legLen #2}],Text[Style[ToString[#4[[1]]],If[Head[#4[[1]]]===Integer,Plain,Italic],FontSize->fontSize,FontFamily->"Times"],#1+labelDist legLen #2]},Length[#4]==2,{CapForm["Round"],Line[{#1,#1+legLen RotationMatrix[#3/3] . #2}],Text[Style[ToString[#4[[1]]],FontSize->fontSize,If[Head[#4[[1]]]===Integer,Plain,Italic],FontFamily->"Times"],#1+labelDist legLen RotationMatrix[#3/3] . #2],Line[{#1,#1+legLen RotationMatrix[-#3/3] . #2}],Text[Style[ToString[#4[[-1]]],If[Head[#4[[-1]]]===Integer,Plain,Italic],FontSize->fontSize,FontFamily->"Times"],#1+labelDist legLen RotationMatrix[-#3/3] . #2]},True,{Line[{#1,#1+legLen RotationMatrix[#3/3] . #2}],Text[Style[ToString[#4[[1]]],FontSize->fontSize,If[Head[#4[[1]]]===Integer,Plain,Italic],FontFamily->"Times"],#1+labelDist legLen RotationMatrix[#3/3] . #2],Line[{#1,#1+legLen RotationMatrix[-#3/3] . #2}],AbsolutePointSize[3],Point[#1+0.6legLen RotationMatrix[-#3/8] . #2],Point[#1+0.6legLen RotationMatrix[#3/8] . #2],Text[Style[ToString[#4[[-1]]],If[Head[#4[[-1]]]===Integer,Plain,Italic],FontSize->fontSize,FontFamily->"Times"],#1+labelDist legLen RotationMatrix[-#3/3] . #2]}]&@@@Transpose[{verts,angles[[All,1]],angles[[All,2]],DeleteDuplicates/@legList}])]/.graphOptions;verts=((Which[#1===b,{EdgeForm[{Black,lineThickness}],(blueVertexColor),Disk[#2,vSize]},#1===w,{EdgeForm[{Black,lineThickness}],(whiteVertexColor),Disk[#2,vSize]},#1===c,({Black,(compositeDotSize),Point[#2],Circle[#2,1.25vSize]}),Head[#1]===k&&(First[#1]<=Length[tools`vertexColourList]+2),{EdgeForm[{Black,lineThickness}],tools`vertexColourList[[#1[[1]]+2]],Disk[#2,vSize]},True,{EdgeForm[{Black,lineThickness}],blackVertexColor,(dotSize),Disk[#2,vSize]}]&@@@Transpose[{vertStyle,verts[[1;;Length[vertStyle]]]}])/.graphOptions);infLabels=Which[contourData==={},{},Length[{graphType}]==1,If[Length[contourData[[2]]]==0,{},{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3]]==={""},0,0.15]}]}],Length[contourData[[2]]]==0,{},Length[contourData[[2]]]==3,{Which[contourData[[2,-1]]===c,Darker[Red],contourData[[2,-1]]===w,Lighter[Blue],True,Darker[Green]],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-2]]-{0,If[contourData[[3,1]]==="",0,0.15]}],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3,2]]==="",0,0.15]}]},Length[contourData[[2]]]==2,{{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-2]]-{0,If[contourData[[3,1]]==="",0,0.15]}],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3,2]]==="",0,0.15]}]}},contourData[[2]]==={infAB},{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-2]]-{0,If[contourData[[3,1]]==="",0,0.15]}]},True,{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3,2]]==="",0,0.15]}]}];indexLabels=Which[contourData==={},{},Length[{graphType}]==1,{Black,Text[Style[contourData[[3,1]],FontFamily->"Times",FontSize->16],dualVerts[[-1]]+{0,If[Not[MemberQ[contourData[[2]],infAB]],0,0.075]}]},True,{Black,Text[Style[contourData[[3,1]],FontFamily->"Times",FontSize->16],dualVerts[[-2]]+{0,If[Not[MemberQ[contourData[[2]],infAB]],0,0.15]}],Text[Style[contourData[[3,2]],FontFamily->"Times",FontSize->16],dualVerts[[-1]]+{0,If[Not[MemberQ[contourData[[2]],infCD]],0,0.15]}]}];Graphics[(Join[{lineThickness},edges,legs,verts,indexLabels,infLabels]/.graphOptions),ImageSize->Which[{graphType}==={3},100,{graphType}==={4},110,{graphType}==={2,1,2},130,MemberQ[{{3,1,2},{2,1,3}},{graphType}],150,{graphType}==={3,0,3},120,MemberQ[{{3,0,4},{4,0,3}},{graphType}],170,MemberQ[{{4,1,2},{2,1,4}},{graphType}],180,{graphType}==={4,0,4},230,{graphType}==={3,1,3},150,True,190]]]
draw[type__Integer]:=draw[{type}];
draw[{type__Integer}]:=draw[{type},{}];
draw[{{type__Integer},{legs__}}]:=draw[{type},{legs}];
draw[type_List,legs_List,cut[q__]]:=draw[type,legs,List[q]];
draw[{type__Integer},legList_List,plus[q__cut]]/;tools`validQ[{type},legList]:=Row@Riffle[draw[{type},legList,#]&/@{q},Graphics[{Text[Style["+",FontSize->24],{0,0}]},ImageSize->{20,50}]];
draw[{type__Integer},legList_List,minus[a_,b_plus]]/;tools`validQ[{type},legList]:=Row[{draw[{type},legList,a],Graphics[{Text[Style["-",FontSize->24],{0,0.5}]},ImageSize->{20,50}],Graphics[{AbsoluteThickness[2],Circle[{1,0},{1,5},{\[Pi]/2+0.15,3\[Pi]/2-0.15}]},ImageSize->{30,130}],draw[{type},legList,b],Graphics[{AbsoluteThickness[2],Circle[{0,0},{1,5},{-\[Pi]/2+0.15,\[Pi]/2-0.15}]},ImageSize->{30,130}]}];
draw[{type__Integer},legList_List,minus[a_,b_cut]]/;tools`validQ[{type},legList]:=Row[{draw[{type},legList,List@@a],Graphics[{Text[Style["-",FontSize->24],{0,0.5}]},ImageSize->{20,50}],draw[{type},legList,List@@b]}];



(* ::Subsection:: *)
(*Drawing Seed Contributions to Amplitudes and Ratio Functinos*)


draw[rot[r_Integer,onShellGraph[legNos_List,ks_List]]]:=Module[{n,legs,type,cuts,graphDat},{type,legs}=tools`cutTopology[legNos,First[ks]];n=Total[Flatten[legNos]];legs=Mod[legs+r,n,1];cuts=tools`cutNumbers[legNos,First[ks]];If[type==={3,1,3}&&Count[ks,c,{0,\[Infinity]}]==0,(cuts={1,2};)];graphDat=(graph`masterContourGraphData[type,legs]/.plus->Sequence)[[cuts]];graphDat=ReplacePart@@@Tuples[{graphDat,((Function[{a,col},{1,a}->k[col]]@@@#&/@(DeleteCases[#,{q_,c}]&/@(Transpose[{Range[Length[First[ks]]],#}]&/@ks))))}];Row@Riffle[draw[type,legs,#]&/@graphDat,Style["+",FontSize->20,FontFamily->"Times"]]];
draw[onShellGraph[dat__]]:=draw[rot[0,onShellGraph[dat]]];
draw[rot[r_Integer,conformalCut[legNos_List,ks_List]]]:=Module[{legs,type,cuts,graphDat,n},{type,legs}=tools`cutTopology[legNos,First[ks]];n=Total[Flatten[legNos]];legs=Mod[legs+r,n,1];cuts=tools`conformalCutNumbers[legNos,First[ks]];Which[type==={4,1,3},(cuts=(cuts/.{{1}->{1},{2}->{3},{1,2}->{1,3}})),type=={3,1,3},(cuts=(cuts/.{{1}->{1,2}}))];graphDat=(graph`masterContourGraphData[type,legs]/.plus->Sequence)[[cuts]];graphDat=ReplacePart@@@Tuples[{graphDat,((Function[{a,col},{1,a}->k[col]]@@@#&/@(DeleteCases[#,{q_,c}]&/@(Transpose[{Range[Length[First[ks]]],#}]&/@ks))))}];Row[Riffle[draw[type,legs,#]&/@graphDat,Style["+",FontSize->20,FontFamily->"Times"]]]];
draw[conformalCut[dat__]]:=draw[rot[0,conformalCut[dat]]];
draw[plus[terms__onShellGraph]]:=Module[{first=First[{terms}],oneLoopLS,ints,nos,seedTop},oneLoopLS=draw@rot[-first[[1,6]],onShellGraph[first[[1,{6,3,4,5}]]+{1,1,0,0},first[[2,All,{6,3,4,5}]]]];If[Count[oneLoopLS,"+",{0,\[Infinity]}]>0,oneLoopLS=Row[RotateRight@{oneLoopLS,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];ints=tools`cutTopology@@@{terms};nos=tools`cutNumbers@@@{terms};Row[{oneLoopLS,Style["\[Times]",FontSize->20,FontFamily->"Times"],Row[RotateRight[Join[Riffle[Function[{int,n},Row[Riffle[draw[Sequence@@int,#]&/@((graph`masterContourGraphData@@int)[[n]]),Style["+",FontSize->20,FontFamily->"Times"]]]]@@@Transpose[{ints,nos}],Style["+",FontSize->20,FontFamily->"Times"]],{Graphics[{Text[Style["]",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["[",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]]]}]];

draw[plus[terms__onShellGraph,-timesL[a_,b_]]]:=Module[{first=First[{terms}],oneLoopLS,ints,nos,seedTop,last,lastNo,lastG,n=Total[First[First[{terms}]]]},seedTop=onShellGraph[first[[1,{6,3,4,5}]]+{1,1,0,0},first[[2,All,{6,3,4,5}]]];oneLoopLS=draw@rot[-first[[1,6]],seedTop];lastNo=tools`cutNumbers@@seedTop;last={#1,Mod[#2-#2[[1,-1]]+2,n,1]}&@@tools`cutTopology@@seedTop;lastG=(graph`masterContourGraphData@@last)[[lastNo]];lastG=Row[{Style["-",FontSize->20,FontFamily->"Times"],Row[Riffle[draw[Sequence@@last,#]&/@lastG,Style["+",FontSize->20,FontFamily->"Times"]]],Style["\[Times]",FontSize->20,FontFamily->"Times"],draw[{3},{{2},{3},Append[Range[4,n],1]},graph`masterContourGraphData[{3},{{2},{3},Append[Range[4,n],1]}][[1]]]}];If[Count[oneLoopLS,"+",{0,\[Infinity]}]>0,oneLoopLS=Row[RotateRight@{oneLoopLS,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];ints=tools`cutTopology@@@{terms};nos=tools`cutNumbers@@@{terms};Row[{oneLoopLS,Style["\[Times]",FontSize->20,FontFamily->"Times"],Row[RotateRight[Join[Riffle[Function[{int,n},Row[Riffle[draw[Sequence@@int,#]&/@((graph`masterContourGraphData@@int)[[n]]),Style["+",FontSize->20,FontFamily->"Times"]]]]@@@Transpose[{ints,nos}],Style["+",FontSize->20,FontFamily->"Times"]],{lastG,Graphics[{Text[Style["]",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["[",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]]]}]];
draw[-plus[terms__onShellGraph,-timesL[a_,b_]]amp[k_][args__Integer]]:=Module[{first=First[{terms}],oneLoopLS,ints,nos,seedTop,last,lastNo,lastG,n=Total[First[First[{terms}]]]},seedTop=onShellGraph[first[[1,{6,3,4,5}]]+{1,1,0,0},first[[2,All,{6,3,4,5}]]];oneLoopLS=draw@rot[-first[[1,6]],seedTop];lastNo=tools`cutNumbers@@seedTop;last={#1,Mod[#2-#2[[1,-1]]+2,n,1]}&@@tools`cutTopology@@seedTop;lastG=(graph`masterContourGraphData@@last)[[lastNo]];lastG=Row[{Style["-",FontSize->20,FontFamily->"Times"],Row[Riffle[draw[Sequence@@last,#]&/@lastG,Style["+",FontSize->20,FontFamily->"Times"]]],Style["\[Times]",FontSize->20,FontFamily->"Times"],draw[{3},{{2},{3},Append[Range[4,n],1]},graph`masterContourGraphData[{3},{{2},{3},Append[Range[4,n],1]}][[1]]]}];If[Count[oneLoopLS,"+",{0,\[Infinity]}]>0,oneLoopLS=Row[RotateRight@{oneLoopLS,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];ints=tools`cutTopology@@@{terms};nos=tools`cutNumbers@@@{terms};Row[{Style["-",FontSize->20,FontFamily->"Times"],Subsuperscript[Style["\[ScriptCapitalA]",FontSize->30],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{Length[{args}]}],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{"(",k,")"}]],Style["\[Times]",FontSize->20,FontFamily->"Times"],Row[RotateRight[Join[Riffle[Function[{int,n},Row[Riffle[draw[Sequence@@int,#]&/@((graph`masterContourGraphData@@int)[[n]]),Style["+",FontSize->20,FontFamily->"Times"]]]]@@@Transpose[{ints,nos}],Style["+",FontSize->20,FontFamily->"Times"]],{lastG,Graphics[{Text[Style["]",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["[",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]]]}]];
draw[-onShellGraph[legNos_,{ks__}]amp[k_][q__]]:=Module[{type,legs,nos,intG},{type,legs}=tools`cutTopology[legNos,{ks}[[1]]];nos=tools`cutNumbers[legNos,{ks}];intG=graph`masterContourGraphData[type,legs][[nos]];intG=Row[Riffle[draw[type,legs,#]&/@intG,Style["+",FontSize->20,FontFamily->"Times"]]];Row[{Style["-",FontSize->20,FontFamily->"Times"],Subsuperscript[Style["\[ScriptCapitalA]",FontSize->30],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{Length[{q}]}],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{"(",k,")"}]],intG}]];
draw[-conformalCut[legNos_,{ks__}]amp[k_][q__]]:=Module[{type,legs,nos,intG},{type,legs}=tools`cutTopology[legNos,{ks}[[1]]];nos=tools`conformalCutNumbers[legNos,{ks}];intG=graph`masterContourGraphData[type,legs][[nos]];If[Length[type]>1,If[type[[2]]===0,intG=Append[#[[1;;-2]],Append[#[[-1]],3]]&/@intG]];intG=Row[Riffle[draw[ReplacePart[type,2->1],legs,#]&/@intG,Style["+",FontSize->20,FontFamily->"Times"]]];Row[{Style["-",FontSize->20,FontFamily->"Times"],Subsuperscript[Style["\[ScriptCapitalA]",FontSize->30],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{Length[{q}]}],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{"(",k,")"}]],intG}]];
draw[-timesO[a_onShellGraph,b_onShellGraph]]:=Module[{first=draw[a],last,type,nos},If[Count[first,"+",{0,\[Infinity]}]>0,first=Row[RotateRight@{first,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];type=(tools`cutTopology@@b);nos=tools`cutNumbers@@b;last=Row[Riffle[masterContourGraphs[type[[1]],Length/@type[[2]]][[nos]],Style["+",FontSize->20,FontFamily->"Times"]]];Row[{Style["-",FontSize->20,FontFamily->"Times"],first,Style["\[Times]",FontSize->20,FontFamily->"Times"],last}]];
draw[-merge[a_onShellGraph,b_onShellGraph]]:=Module[{first=draw[a],last,type,nos},If[Count[first,"+",{0,\[Infinity]}]>0,first=Row[RotateRight@{first,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];type=(tools`cutTopology@@b);nos=tools`cutNumbers@@b;last=Row[Riffle[masterContourGraphs[type[[1]],Length/@type[[2]]][[nos]],Style["+",FontSize->20,FontFamily->"Times"]]];Row[{Style["-",FontSize->20,FontFamily->"Times"],first,Style["\[CircleTimes]",FontSize->20,FontFamily->"Times"],last}]];
draw[timesO[a_onShellGraph,b_onShellGraph]amp[k_][args__Integer]]:=Module[{first=draw[a],last,type,nos},If[Count[first,"+",{0,\[Infinity]}]>0,first=Row[RotateRight@{first,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];type=(tools`cutTopology@@b);nos=tools`cutNumbers@@b;last=Row[Riffle[masterContourGraphs[type[[1]],Length/@type[[2]]][[nos]],Style["+",FontSize->20,FontFamily->"Times"]]];Row[{Subsuperscript[Style["\[ScriptCapitalA]",FontSize->30],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{Length[{args}]}],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{"(",k,")"}]],first,Style["\[Times]",FontSize->20,FontFamily->"Times"],last}]];
draw[merge[a_onShellGraph,b_onShellGraph]amp[k_][args__Integer]]:=Module[{first=draw[a],last,type,nos},If[Count[first,"+",{0,\[Infinity]}]>0,first=Row[RotateRight@{first,Graphics[{Text[Style[")",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}],Graphics[{Text[Style["(",FontSize->90,Italic,FontFamily->"Courier"],{0,0}]},ImageSize->{20,100}]}]];type=(tools`cutTopology@@b);nos=tools`cutNumbers@@b;last=Row[Riffle[masterContourGraphs[type[[1]],Length/@type[[2]]][[nos]],Style["+",FontSize->20,FontFamily->"Times"]]];Row[{Subsuperscript[Style["\[ScriptCapitalA]",FontSize->30],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{Length[{args}]}],Row[Style[#,FontSize->16,FontFamily->"Times"]&/@{"(",k,")"}]],first,Style["\[Times]",FontSize->20,FontFamily->"Times"],last}]];

draw[list_List]:=draw/@list;


(* ::Subsubsection:: *)
(*Backend: Graph-Drawing Primitives (vertex coordinates, colours, etc.)*)


stored`graphVerticesC="1:eJztWe9OwjAQLwLKN5/BNxDcM5iY+IGgL4CGJUuQJQ7iw5uAayusZXf9s93mqOND05bm/v/urt3dW7qIbxlj2SgfnpNsG19pq4G6Sob5JB4ajovVJB8Wy22SbpbrhBNI+Lb8b5wPr8nHKnM7Ok+/Vp+SrfU8jRCH/EcghKTDysLpBuWTeIQbVJIflMmLfc4DYovtl+noznziB2ZinMq5SbZzAxVGgA0EWENsAeKeuUk5QcDOyQoPYryX8/iazgr2CBTCD1k5At1INyfYnsdQfcGkFwBoEDi9NSXaEZYoFFCLY3F/RP8Yj3spG5CZxD6QgRi83xWoT+1Qp1JZxiC2D9B31yXS0tYNrkv1WKVASxWKxoxRCXA1QNvnsgvIZSoYonjSgyEcMBBIe05xT1N4aJVtBSHHam/tcvlqvt5lSi06CWlPAIC4gtgY0LjYM5Egumia1HKUxNdOiPJ4QqhjEDRKQ/enjj0cj34+xu7edjkPVes11OAiLwMWlDs0haFHRY/ysPzZLsp9X9g8cDrTcGq4e1OkD4ao19zdVH1Si5q5m/ZPak02o33nTdd5q1iP3N6XjXmRqqtAshuUck9KLdL097sG5/O427xzTsX/aAn8Lnuo+D7ysk63qGOgY3wlZ6zM68/rSTUmnewjgvZ+/e7Q41vbg5YFDCUR6yJ8u5T/5Mkexz2O63jaDceKwHzm8cxcXbfu3L2o7tKdBEpQnmrolsxtB9WZUNNKk0XlEipIqH4lKBfsKMoPsW/D9w==";
stored`graphDualVerticesC="1:eJztW/9O2zAQbpu2a8cQz8ADTILRl5iEEEJ7AZCIZKlbJQrak09DbCVrHDVL7POvw3Zs43+ihDp3313uzp/P5vRuc1OejEaj7XR/uSTbx3LSexp3n0ixvymnkuH0abG/3Nw+ks2P2zXZVVVFZvV79Lf67hv5fr8FhtbSmaHXm5/3D41afnyNjUza3yQg5gfJZKQz3AAzMBSDmeKCwPX9X9+UM5X/ZXhfRHgnCrwAuM6fZCpb55uqNLUNrQhvG9qdmp+/6D59rd/+Qq/nzX05f0ssFH0wSvBVbWx/vEj0TCR6riU6CBv+8EPd2LATKco2eI0lmpyFvg2y+qHWRmHa0sbXiQt6PWvuywWPzdAvn3pKr9dPWxpczNtkgTBIMwSmgGjBLPu2EJjzpgJkAMTjJFKG9z8tI978D5gK+f+5Z36cpgKhBn3VvwhTrYaaP/97S3XqI2/V/tVHtT+wwg88tpZpjrW+glXO3kaRY90QjddTaYnGqxX9NlQkokn0B0aGmh0HY4NFvM3fgSRR2uGFgJ2rCVhOSZcr64qfTl0XgNa5jnVDztVTaSmWRLnXpJZWlqx6y5SlOEukrtX015hHJMuGQaX+N9CmB0RSw+aEmZMnxsnjJdrderUqP/LYcr3yUa9k/MWRJmBmDV2T4Zd2oMlmsuOQAWJFWX1YPiubpYbsmYIB2BYj7Bj4GBP+rY4kWdHF1npmE1ZaFARIbK48jvR8BwWyG9/JeHTCljKLlPeTDzvecCf5YIwE3XdR75sVKih06AkaipTCLgGxmAMgUTqWWhSJY6EUGKBY4ddUrlcJh96fflcjwfqZ+UTmE5lP+OATfo+sOVQUyFHD8Oc55LHBC+kGcd4wcR1YMkVLQ0VuN1e94B18Q9smGTTY+uqe0FupSaLSgnxCjzUVwoP4pjH43+oWWe6ux9NdH+B4m8NGfJemrAwa8XqzeCUgDoyw1BcKKN/90vNd0MvJFCzVaxEkmA+uG0kWOgxXgKM+A/D0uq4p95CTcXYMOyFK/FZpginRGqCsmh/gla7P8v/BDtoOimoWy6wus7rM6nywOmFzPJlZivZ7mvG086M8jWqBdaUeNWrdYe+rSgtJvGZJZ4Jkwto1OUhm1hjSUWETCXSihG0WuqxFFdY+prWQ2AyjMiDa9Q+nifxw";
stored`graphAnglesC="1:eJxTTMoPSuNnYGAoZgESPpnFJWlMKDxGZF4mM5CRxoxHOQqv6N9/ELhvX7TCJ+JF1bbX9kV2FyyOLfvI4oBXGwMYPLAvWgXRtp8UbR/2Z4KoInvsWlD9A2KksRDtn7PW9WnzFjyzLzoDY1xSNK6vucmE32Fw1VD9+4nTBld9hiRtcNVnCTgSJR49QQFjBCYNIWwSwgUa8vaQkH9cpLylyhR/ZEFUwmKs6OAFJ6+6WkZS4pdkW+xx2YIZDsZg0gDCTmMjOhyc9BZOfW10z77of9PbpWvN3tgXubz7fHOmMSt+jznAtP2FaNtPlDa0IJzxrfESd/F7e2IcuB/mQOJsgjlwP8yBxPkLLfRxOBBX6MNSIesgzZ3Xy5e3nU26vL/IfLe8mGr9u/1Fvs9TvlTz/cMfA6Qn4qJLMJvMIDbZ47IJf1CSkpDpGpRoCVlC1yXkt+JP/MFI67IRX0LG4UDM0DdBKUbYiQ19NOuI8hhMNUQvGaFOlC1Sa6Y/O2S5c3/RlLhlNxRvvN9fdEMweXKz15tBVOoUKcEcORXiSHtcjsQfYSZpHEM+wrDmrJd4I4ucZAFTTaZfKMiEGH7BFaew2oT4ItD/pb75+2OX7YsYQl2E+fKBpe6RoJPtJ6cT10iBxitRWnzQbNpPnLa4XvYbIhp39hdV7gp7M2cPMFcdOn16nVDqb1IqoKAPL7jqoglUQHCbyiA22eOyCX/ok1AEDv7QLw9ekc7NdmR/UcwT/Skqs4FF4Z++gtSp874NonqrqBjNkfa4HIm/K2BMQiMMNQZIad/Yw9o3RLak6BuU12GONCezEQarVYjPA3TtTcCqTXtYtUlc3T5oqwtYW8Ue1lYhoRmAnPZNSKgyUNM+KUWrPaxoJbIQhxaP+0kstFBDnpTicT+JBTHcX5UkVxnGKKFPfHahb/cPWrTak1j+D/qIK0fzF3FVBnggLRMUY5AhNaKbzkXBsOqXkdYVvTdZFT1aAffgw5wyfekv+CM5GBb0jLSOZG+yIhmtOIX5CQD4dgOv";

tools`vertexColourList={White,RGBColor[153/255,153/255,198/255],RGBColor[0.85,0.3,0.4],RGBColor[0.4,0.65,0.3],RGBColor[0.4,0.65,0.9],RGBColor[0.9,0.65,0.9]};


Set[graph`vertices[#1],#2]&@@@Uncompress[stored`graphVerticesC];
Set[graph`dualVertices[#1],#2]&@@@Uncompress[stored`graphDualVerticesC];
Set[graph`angles[#1],#2]&@@@Uncompress[stored`graphAnglesC];

graph`edgeList[{type___Integer}]:=Join[RotateRight[Partition[Range[Total[PadRight[{type},3][[{1,-1}]]]],2,1,1]],If[Length[{type}]==1||PadRight[{type},3][[2]]==0,{},{{Total[PadRight[{type},3][[{1,-1}]]],First[{type}]}}]];


(* ::Section:: *)
(*General Manipulation of superFunctions*)


(* ::Subsection:: *)
(*Conversion from "r-invariants" to superFunction Objects*)


toSuperFunctions[n_][coeff_]:=If[Count[coeff,superFunction[__],{0,\[Infinity]}]>0,coeff,If[Head[coeff]===List,toSuperFunctions[n]/@coeff,If[Head[Expand[coeff]]===Plus,Total[toSuperFunctions[n]/@List@@Expand[coeff]],Module[{factors=FactorList[coeff],pre,super,super2},super=Select[factors,Count[#1,r[__]|amp[q__][x___]]>0&];super2=Select[factors,Count[#1,superFunction[__],{0,\[Infinity]}]>0&];pre=complement[factors,super,super2];pre=Times@@Power@@@pre;super=(Cases[#1,r[x__],{0,\[Infinity]}]&)/@Tuples[Flatten/@(super[[All,{1}]]/. {r[x__]:>(recursedAmpTerms[Length[{x}],1]/. {r[q___]:>r@@({q}/. Thread[Range[Length[{x}]]->{x}])}),amp[k_][args__]:>(recursedAmpTerms[Length[{args}],k]/. {r[q___]:>r@@({q}/. Thread[Range[Length[{args}]]->{args}])})})];Total[Function[{term},Module[{bosonic,fermionic},bosonic=pre Times@@(term/. {r[q___]:>1/Times@@ab@@@Partition[{q},4,1,1]}) Times@@super2[[All,1]][[All,1]];fermionic=term//. {r[x___,y_,z___,y_,w___]->0,r[x___,cap[y_,z_,q___],w___]:>Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#1]],w] ab@@RotateLeft[Partition[fullRange,4,1,1]][[#1]]&)/@Range[Length[y]]]],r[x___,shift[{y1_,y2_},z_],w___]:>r[x,y1,w]+z r[x,y2,w]}/. {r[x___]:>Normal[SparseArray[Thread[{x}->ab@@@Partition[RotateLeft[{x}],4,1,1]],n]]};superFunction[bosonic,Join[Join@@super2[[All,1]][[All,2]],fermionic]]]]/@super]]]]];

(*canonicalization of superFunctions*)
canonicalizeSuperFunctions[exprn_]:=(exprn/.{superFunction[f_,c_]:>Module[{gauge=Select[Subsets[Transpose[c],{Length[c]}],Not[Chop[Quiet[N[Det[#],5000]],Power[10,-400]]===0]&,1][[1]]},superFunction[f*Power[Det[gauge],4],Inverse[Transpose@gauge] . c]]});



(* ::Subsection:: *)
(*Extracting Component Functions from superFunction Objects*)


componentFunction[inputGauge_List:{}][exprn_]:=Module[{gauge,kn=Append[Cases[exprn,superFunction[f_,c_]:>Dimensions[c],{0,\[Infinity]},1],{0,0}][[1]],message=""},If[kn==={0}||kn==={0,0},(exprn/.superFunction[f_,c_]:>f),(Which[inputGauge==={},(gauge=((Range[First@kn]-1)*Floor[Last[kn]/First[kn]]+1)&/@Range[4];message=List["Component ",gauge[[1]]," is being taken."];),Head[First[inputGauge]]===Integer,If[Max[inputGauge]<=Last[kn]&&First[kn]==Length[inputGauge],(gauge=(inputGauge)&/@Range[4];),(gauge=((Range[First@kn]-1)*Floor[Last[kn]/First[kn]]+1)&/@Range[4];Which[Max[inputGauge]>Last[kn],message=List["Requested component, ",inputGauge,", does not agree with the multiplicity (",Last[kn],") of the expression.\n","Component ",gauge[[1]]," is being taken."],First[kn]!=Length[inputGauge],message=List["Requested component, ",inputGauge,", does not agree with the ",Superscript["N","k"],"MHV-degree of the expression (which is ",Superscript["N",First[kn]],"MHV)\n","Component ",gauge[[1]]," is being taken."]];)],True,If[Not[MatrixQ[inputGauge]]||Max[Flatten[inputGauge]]>Last[kn]||First[kn]!=Length[First[inputGauge]],(gauge=((Range[First@kn]-1)*Floor[Last[kn]/First[kn]]+1)&/@Range[4];Which[Not[MatrixQ[inputGauge]],message=List["Requested component, ",inputGauge,", is not parsed correctly.\n","Component ",gauge[[1]]," is being taken."],Max[Flatten[inputGauge]]>Last[kn],message=List["Requested component, ",inputGauge,", does not agree with the multiplicity (",Last[kn],") of the expression.\n","Component ",gauge[[1]]," is being taken."],First[kn]!=Length[First[inputGauge]],message=List["Requested component, ",inputGauge,", does not agree with the ",Superscript["N","k"],"MHV-degree of the expression (which is ",Superscript["N",First[kn]],"MHV)\n","Component ",gauge[[1]]," is being taken."]]),(gauge=PadRight[inputGauge,4,{Last[inputGauge]}];)];];If[Not[message===""],Print[Row[Style[#,FontFamily->"Times",FontSize->16]&/@message]]];(exprn/.superFunction[f_,c_]:>(f*Product[Det[c[[All,minor]]],{minor,gauge}])))]];


(* ::Section:: *)
(*On-Shell Recursion of Amplitudes*)


(* ::Subsection:: *)
(*Recursed Terms for Amplitudes in sYM (in Momentum-Twistor Variables)*)


recursedAmpTerms[n_,k_,ell_:0]:=recursedAmpTerms[n,k,ell]=Which[(k==0||n==3)&&(ell==0),{1},k<0||k>n-4,{},True,Join[recursedAmpTerms[n-1,k,ell],(Join@@(tools`bcfwBridge[0][##][Range[n]]&@@@tools`bcfwPartitions[n,k,ell])),If[ell==0,{},(Join@@(tools`bcfwBridge[1][##][Join[Range[n],{A,B}]]&@@@tools`bcfwPartitions[n+2,k+1,ell-1][[1;;-2]]))],If[ell<=1,{},(Join@@(tools`bcfwBridge[2][##][Join[Range[n],{A,C,D,B}]]&@@@tools`bcfwPartitions[n+4,k+2,ell-2][[1;;-2]]))]]];


(* ::Subsubsection:: *)
(*Backend: Partitions and Bridges*)


tools`bcfwPartitions[n_,k_,ell_:0]:=Select[Flatten[Table[{{n-nR+2,k-kR-1,ell-ellR},{nR,kR,ellR}},{nR,4,n-1},{kR,0,nR-4},{ellR,0,ell}],2],Function[{nL,kL,ellL},(0<=kL<=nL-4)||(nL==3&&kL==0&&ellL==0)]@@#[[1]]&];
tools`bcfwBridge[0][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][twistorLabels_]:=Block[{jHat,nHat,rightLabelRules,leftAmp,rightAmp},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,-2,1}]]];nHat=cap[twistorLabels[[{-1,-2}]],twistorLabels[[{nL,nL-1,1}]]];rightLabelRules=Join[Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-1->nHat}]]],If[ellL==1,{A->C,B->D},{}]];leftAmp=(recursedAmpTerms[nL,kL,ellL]/.{r[x__]:>r@@({x}/.{nL->jHat}),kermit[y__][x__]:>kermit[y]@@({x}/.{nL->jHat}),ab[x__]:>ab@@({x}/.{nL->jHat})});rightAmp=(recursedAmpTerms[nR,kR,ellR]/.{r[x__]:>r@@({x}/.rightLabelRules),kermit[y__][x__]:>kermit[Sequence@@({y}/.If[ellL==1,{A->C,B->D},{}])]@@({x}/.rightLabelRules),ab[x__]:>ab@@({x}/.rightLabelRules)});Times@@@Tuples[{leftAmp,{(r@@twistorLabels[[{1,nL-1,nL,-2,-1}]])},rightAmp}]];tools`bcfwBridge[1][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][inputLabels_]:=Block[{jHat,nHat,aHat,rightLabelRules,leftLabelRules,leftAmp,rightAmp,twistorLabels=(RotateRight[inputLabels])},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,1,2}]]];aHat=cap[twistorLabels[[{-3,-2,2}]],twistorLabels[[{-1,1}]]];nHat=cap[twistorLabels[[{-2,-3}]],twistorLabels[[{-1,1,2}]]];leftLabelRules=Join[Thread[Rule[Range[nL],ReplacePart[twistorLabels[[1;;nL]],{1->aHat,nL->jHat}]]],If[ellL+ellR==1,{A->C,B->D},{}]];rightLabelRules=Join[Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-2->nHat,-1->aHat}]]],If[ellL+ellR==1,{A->C,B->D},{}]];leftAmp=(recursedAmpTerms[nL,kL,ellL]/.{r[x__]:>r@@(({x}/.leftLabelRules)/.{}),kermit[y__][x__]:>kermit[Sequence@@({y}/.If[ellL+ellR==1,{A->C,B->D},{}])]@@(({x}/.leftLabelRules)/.{})});rightAmp=(recursedAmpTerms[nR,kR,ellR]/.{r[x__]:>r@@(({x}/.rightLabelRules)/.{}),kermit[y__][x__]:>kermit[Sequence@@({y}/.If[ellL+ellR==1,{A->C,B->D},{}])]@@(({x}/.rightLabelRules)/.{})});Times@@@Tuples[{leftAmp,{(kermit[A,B]@@{twistorLabels[[{2,nL-1,nL}]],twistorLabels[[{2,-3,-2}]]})},rightAmp}]];tools`bcfwBridge[2][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][inputLabels_]:=Block[{jHat,nHat,aHat,cHat,rightLabelRules,leftLabelRules,leftAmp,rightAmp,twistorLabels=RotateRight[inputLabels,2],ephN=inputLabels[[-5]],output},nHat=cap[twistorLabels[[{-3,-4}]],twistorLabels[[{-2,2,3}]]];aHat=cap[twistorLabels[[{-4,-3,3}]],twistorLabels[[{-2,2}]]];cHat=cap[twistorLabels[[{-2,2,3}]],twistorLabels[[{-1,1}]]];jHat=cap[(twistorLabels[[{nL-1,nL}]]/.{}),Append[twistorLabels[[{-1,1}]],aHat]];leftLabelRules=Thread[Rule[RotateRight[Range[nL],1],ReplacePart[RotateLeft[twistorLabels[[1;;nL]],0],{2->aHat,1->cHat,nL->jHat}]]];rightLabelRules=Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-3->nHat,-2->aHat,-1->cHat}]]];leftAmp=(recursedAmpTerms[nL,kL,ellL]/.{r[x__]:>r@@({x}/.leftLabelRules)});rightAmp=(recursedAmpTerms[nR,kR,ellR]/.{r[x__]:>r@@({x}/.rightLabelRules)});output=(Times@@@Tuples[{leftAmp,{(kermit[2]@@{(twistorLabels[[{3,nL-1,nL}]]/.{twistorLabels[[-3]]->nHat}),twistorLabels[[{3,-4,-3}]]})},rightAmp}]);DeleteCases[(tools`integrateEta/@output),0]];tools`integrateEta[exprn_]:=Block[{rSupport=Cases[exprn,r[x___,cap[{A,B,1},{C,D}],y___]],others,resultFactor},If[Length[rSupport]==0,0,(rSupport=rSupport[[1]];others=(rSupport/.r[x___,cap[{A,B,1},{C,D}],y___]:>{y,x});(resultFactor=Power[Times@@(ab@@@Partition[(List@@rSupport),4,1,1]),-1]Power[ab@@others,4];((exprn/.{rSupport->resultFactor,r[x___]:>r@@({x}/.{cap[{A,B,1},{C,D}]->cap[others,{cap[{A,B,1},{C,D}]}]})})/.{})))]];



(* ::Section:: *)
(*On-Shell Graphs and Cut Coefficients*)


(* ::Subsubsection:: *)
(*Backend: the vertex 'colouring' of essential graph topologies*)


tools`onShellGraphSeeds[3,k_Integer,{3}]:={};
tools`onShellGraphSeeds[n_Integer,k_Integer,{3}]:=If[MemberQ[Range[0,n-4],k],{onShellGraph[{1,1,n-2},{c,c,k}]},{}];
tools`onShellGraphSeeds[3,k_Integer,{4}]:={};
tools`onShellGraphSeeds[4,k_Integer,{4}]:=tools`onShellGraphSeeds[4,k,{4}]=If[k===0,{onShellGraph[{1,1,1,1},{-1,0,-1,0}],onShellGraph[{1,1,1,1},{0,-1,0,-1}]},{}];
tools`onShellGraphSeeds[n_Integer,k_Integer,{4}]/;n>4:=tools`onShellGraphSeeds[n,k,{4}]=Select[Select[Select[Module[{holomorphic=tools`onShellGraphSeeds[n-1,k,{4}],antiholomorphic=tools`onShellGraphSeeds[n-1,k-1,{4}]},Sort[DeleteDuplicates@Join[(holomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=complement[Range[4],Flatten[Position[ks,-1]]]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ks]&/@ins)]}),(antiholomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=Select[Range[4],ks[[#]]<nos[[#]]-1&]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ReplacePart[ks,#->ks[[#]]+1]]&/@ins)]})]]],Ordering[Partition[#[[1]],4,1,1]][[1]]==1&],If[SameQ@@Partition[#[[1]],2],OrderedQ[Partition[#[[2]],2]],True]&],If[Length[DeleteDuplicates[#[[1]]]]==1,Ordering[Partition[#[[2]],4,1,1]][[1]]===1,True]&];
tools`onShellGraphSeeds[4,k_Integer,{4,1,3}]:={};
tools`onShellGraphSeeds[5,k_Integer,{4,1,3}]:=Which[k===0,{onShellGraph[{1,1,1,0,1,1,0},{-1,0,-1,-1,0,-1,0}],onShellGraph[{1,1,1,0,1,1,0},{-1,0,-1,0,-1,0,-1}]},k===1,{onShellGraph[{1,1,1,0,1,1,0},{0,-1,0,0,-1,0,-1}],onShellGraph[{1,1,1,0,1,1,0},{0,-1,0,-1,0,-1,0}]},True,{}];
tools`onShellGraphSeeds[n_Integer,k_Integer,{4,1,3}]/;n>5:=tools`onShellGraphSeeds[n,k,{4,1,3}]=Module[{holomorphic=tools`onShellGraphSeeds[n-1,k,{4,1,3}],antiholomorphic=tools`onShellGraphSeeds[n-1,k-1,{4,1,3}]},Sort[DeleteDuplicates@Join[(holomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=complement[Range[7],Flatten[Position[ks,-1]]]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ks]&/@ins)]}),(antiholomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=Select[Range[7],ks[[#]]<(nos+{0,0,0,1,0,0,1})[[#]]-1&]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ReplacePart[ks,#->ks[[#]]+1]]&/@ins)]})]]];
tools`onShellGraphSeeds[4,k_Integer,{4,0,4}]:={};
tools`onShellGraphSeeds[5,k_Integer,{4,0,4}]:={};
tools`onShellGraphSeeds[6,k_Integer,{4,0,4}]:=Which[k===0,{onShellGraph[{1,1,1,0,1,1,1,0},{-1,0,-1,0,-1,0,-1}]},k===1,{onShellGraph[{1,1,1,0,1,1,1,0},{-1,0,-1,0,0,-1,0}]},k===2,{onShellGraph[{1,1,1,0,1,1,1,0},{0,-1,0,0,0,-1,0}]},True,{}];
tools`onShellGraphSeeds[n_Integer,k_Integer,{4,0,4}]/;n>6:=tools`onShellGraphSeeds[n,k,{4,0,4}]=Module[{holomorphic=tools`onShellGraphSeeds[n-1,k,{4,0,4}],antiholomorphic=tools`onShellGraphSeeds[n-1,k-1,{4,0,4}]},Sort[Select[Select[DeleteDuplicates@(Join[(holomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=complement[Range[8],Flatten[Position[ks,-1]]]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ks]&/@ins)]}),(antiholomorphic/.{onShellGraph[nos_,ks_]:>Module[{nPrime=Insert[nos[[{1,2,3,5,6,7}]],Total[nos[[{4,-1}]]],{4}],ins},ins=Select[Range[7],ks[[#]]<(nPrime+{0,0,0,2,0,0,0})[[#]]-1&];Sequence@@Join[(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ReplacePart[ks,#->ks[[#]]+1]]&/@ins),If[MemberQ[ins,4],{onShellGraph[ReplacePart[nos,-1->nos[[-1]]+1],ReplacePart[ks,4->ks[[4]]+1]]},{}]]]})]/.onShellGraph[legNos_,ks_]:>If[OrderedQ[{RotateLeft[legNos,4],legNos}],onShellGraph[legNos,ks],onShellGraph[RotateLeft[legNos,4],ks[[{5,6,7,4,1,2,3}]]]]),OrderedQ[{RotateLeft[#[[1]],4],#[[1]]}]&],If[SameQ@@Partition[#[[1]],4],OrderedQ[{#[[2,{1,2,3}]],#[[2,{5,6,7}]]}],True]&]]]
tools`onShellGraphSeeds[n_Integer,k_Integer,{3,1,3}]/;n<10:={};
tools`onShellGraphSeeds[10,k_Integer,{3,1,3}]:=Which[k===3,{onShellGraph[{2,2,1,2,2,1},{0,0,0,0,0,0}]},True,{},True,{}];
tools`onShellGraphSeeds[n_Integer,k_Integer,{3,1,3}]/;n>10:=tools`onShellGraphSeeds[n,k,{3,1,3}]=Module[{holomorphic=tools`onShellGraphSeeds[n-1,k,{3,1,3}],antiholomorphic=tools`onShellGraphSeeds[n-1,k-1,{3,1,3}]},Sort[Select[DeleteDuplicates@Join[(holomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=complement[Range[6],Flatten[Position[ks,-1]]]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ks]&/@ins)]}),(antiholomorphic/.{onShellGraph[nos_,ks_]:>Module[{ins=Select[Range[6],ks[[#]]<(nos+{0,0,1,0,0,1})[[#]]-1&]},Sequence@@(onShellGraph[ReplacePart[nos,#->nos[[#]]+1],ReplacePart[ks,#->ks[[#]]+1]]&/@ins)]})],If[Not[OrderedQ@Partition[#[[1]],3]],False,If[SameQ@@Partition[#[[1]],3],OrderedQ@(Partition[#[[2]],3]),True]]&]]];


(* ::Subsubsection:: *)
(*Analysis of Seeds*)


tools`cutNumbers[{legLabels__List},{kCharges__}]:=tools`cutNumbers[Length/@{legLabels},{kCharges}];
tools`cutNumbers[{legLens__Integer},{kCharges__}]:=tools`cutNumbers[{legLens},{kCharges}]=If[Head[First[{kCharges}]]===List,tools`cutNumbers[{legLens},First[{kCharges}]],Module[{legNos={legLens},kList={kCharges},rt},Flatten@{Which[Count[kList,c]==0,Which[Length[legNos]==8,({Which[legNos[[1]]==1,If[kList[[1]]==-1,1,2],legNos[[2]]==1,If[kList[[2]]==0,1,2],legNos[[3]]==1,If[kList[[3]]==-1,1,2],True,rt],Which[legNos[[5]]==1,If[kList[[5]]==-1,1,2],legNos[[6]]==1,If[kList[[6]]==0,1,2],legNos[[7]]==1,If[kList[[7]]==-1,1,2],True,rt]}/.Thread[Rule[Tuples[{1,2},{2}],Partition[Range[4],1,1]]]/.{{rt,1}->{1,3},{rt,2}->{2,4},{1,rt}->{1,2},{2,rt}->{3,4},{rt,rt}->Range[4]}),Length[legNos]==7,({Which[legNos[[1]]==1,If[kList[[1]]==-1,1,2],legNos[[2]]==1,If[kList[[2]]==0,1,2],legNos[[3]]==1,If[kList[[3]]==-1,1,2],True,rt],Which[legNos[[5]]==1,If[kList[[5]]==-1,1,2],legNos[[6]]==1,If[kList[[6]]==0,1,2],legNos[[7]]==0,If[kList[[7]]==-1,1,2],legNos[[4]]==0,If[kList[[4]]==0,1,2],True,rt]}/.Thread[Rule[Tuples[{1,2},{2}],Partition[Range[4],1,1]]]/.{{rt,1}->{1,3},{rt,2}->{2,4},{1,rt}->{1,2},{2,rt}->{3,4},{rt,rt}->Range[4]}),Length[legNos]==4,Which[legNos[[1]]==1,If[kList[[1]]==-1,1,2],legNos[[2]]==1,If[kList[[2]]==0,1,2],legNos[[3]]==1,If[kList[[3]]==-1,1,2],legNos[[4]]==1,If[kList[[4]]==0,1,2],True,{1,2}],Length[legNos]==6,{-1},True,{}],Length[legNos]==6&&kList[[{1,2,4,5}]]==={c,c,c,c},{1},Length[legNos]==6&&kList[[{3,6}]]==={c,c},((Which[legNos[[1]]==1,If[kList[[1]]==-1,1,2],legNos[[2]]==1,If[kList[[2]]==0,1,2],legNos[[4]]==1,If[kList[[4]]==-1,1,2],legNos[[5]]==1,If[kList[[5]]==0,1,2],True,{1,2}])+If[legNos[[1;;2]]=={1,1},2,0]),Length[legNos]==6&&kList[[{4,6}]]==={c,c},(Which[legNos[[1]]==1,If[kList[[1]]==-1,1,2],legNos[[2]]==1,If[kList[[2]]==0,1,2],legNos[[3]]==1,If[kList[[3]]==-1,1,2],legNos[[5]]==1,If[kList[[5]]==0,1,2],True,{1,2}]),Length[legNos]==7&&kList[[{-2,-1}]]==={c,c},Which[legNos[[1]]==1,If[kList[[1]]==-1,1,2],legNos[[2]]==1,If[kList[[2]]==0,1,2],legNos[[3]]==1,If[kList[[3]]==-1,1,2],True,{1,2}],Length[legNos]==6&&kList[[{1,2}]]==={c,c},If[legNos[[2]]>0,(Which[legNos[[6]]==0,If[kList[[6]]==-1,1,2],legNos[[3]]==0,If[kList[[3]]==0,1,2],legNos[[4]]==1,If[kList[[4]]==-1,1,2],legNos[[5]]==1,If[kList[[5]]==0,1,2],True,{1,2}]),(Which[legNos[[3]]==1,If[kList[[3]]==-1,1,2],legNos[[4]]==1,If[kList[[4]]==0,1,2],legNos[[5]]==1,If[kList[[5]]==-1,1,2],legNos[[6]]==0,If[kList[[6]]==0,1,2],True,{2,1}])],Length[legNos]==6&&kList[[{1,-1}]]==={c,c},If[legNos[[2]]==0,(Which[legNos[[4]]==1,If[kList[[4]]==-1,1,2],legNos[[5]]==1,If[kList[[5]]==0,1,2],legNos[[2]]==0,If[kList[[2]]==-1,1,2],legNos[[3]]==0,If[kList[[3]]==0,1,2],True,{1,2}]),(Which[legNos[[3]]==1,If[kList[[3]]==-1,1,2],legNos[[4]]==1,If[kList[[4]]==0,1,2],legNos[[5]]==1,If[kList[[5]]==-1,1,2],legNos[[2]]==0,If[kList[[2]]==0,1,2],True,{1,2}])],Length[legNos]==5&&(Count[kList,c]==4),If[Max[legNos[[{-3,-1}]]]==0,{1},{3}],Length[legNos]==4&&Count[kList,c]==3,{1},Length[legNos]==3&&Count[kList,c]==2,{1},True,{}]}]];
tools`conformalCutNumbers[{legNos__},{ks___}]:=tools`conformalCutNumbers[{legNos},{ks}]=If[Head[First[{ks}]]===List,tools`conformalCutNumbers[{legNos},First[{ks}]],Which[Length[{legNos}]==7&&Count[{ks},c,{0,\[Infinity]}]==0,DeleteDuplicates@Sort[(tools`cutNumbers[{legNos},{ks}]/.{1->1,2->1,3->2,4->2})],Length[{legNos}]==6(*&&Count[{ks},c,{0,\[Infinity]}]>0*),{1},True,tools`cutNumbers[{legNos},{ks}]]];

tools`cutTopology[{legLabels__List},{kCharges__},rot_:0]:=tools`cutTopology[Length/@{legLabels},{kCharges},Mod[2-First[{legLabels}][[1]],Length[Flatten[{legLabels}]],1]];
tools`cutTopology[{legLens__Integer},{kCharges__},rot_:0]:=If[Head[First[{kCharges}]]===List,tools`cutTopology[{legLens},First[Sort[{kCharges}]],rot],tools`cutTopology[{legLens},{kCharges},rot]=Module[{legNos={legLens},kList={kCharges},rt,legs},legs=Mod[Range[legNos[[#]]]+Total[legNos[[1;;#-1]]]&/@Range[Length[legNos]]-rot+1,Total[legNos],1];Which[Count[kList,c]==0,Which[Length[legNos]==8,{{4,0,4},legs},Length[legNos]==7,{{4,1,3},legs},Length[legNos]==4,{{4},legs},Length[legNos]==6,{{3,1,3},legs},True,{}],Length[legNos]==6&&kList[[{1,2,4,5}]]==={c,c,c,c},{{3,0,3},legs},Length[legNos]==6&&kList[[{3,6}]]==={c,c},{{3,1,3},legs},Length[legNos]==6&&kList[[{4,6}]]==={c,c},{{4,1,2},legs},Length[legNos]==7&&kList[[{-2,-1}]]==={c,c},{{4,0,3},legs},Length[legNos]==6&&kList[[{1,2}]]==={c,c},If[legNos[[2]]>0,{{3,1,3},legs},If[legNos[[-1]]==0,{{2,1,3},legs[[{1,2,3,4,5}]]},{{2,1,4},legs}]],Length[legNos]==6&&kList[[{1,-1}]]==={c,c},If[legNos[[2]]==0,{{2,1,3},Mod[legs[[{1,3,4,5,6}]]+1,Total[legNos],1]},{{2,1,4},Mod[legs+1,Total[legNos],1]}],Length[legNos]==5&&(Count[kList,c]==4),{{3,1,2},legs},Length[legNos]==4&&Count[kList,c]==3,{{2,1,2},legs},Length[legNos]==3&&Count[kList,c]==2,{{3},legs},True,{}]]];

tools`graphSymmetry[{legNos__Integer},{kCharges__}]/;Not[Head[{kCharges}[[1]]]===List]:=Module[{graphDat=tools`cutTopology[{legNos},{kCharges}],n=Total[{legNos}]},Which[Not[SameQ@@(graphDat[[1,{1,-1}]])],n,graphDat[[1]]==={3},n,graphDat[[1]]==={4},Which[SameQ@@Partition[{legNos},4,1,1],n/4,SameQ@@{{legNos},RotateLeft[{legNos},2]},n/2,True,n],True,If[SameQ@@{{legNos},RotateLeft[{legNos},graphDat[[1,1]]]},Which[Not[graphDat[[1,2]]===0],If[SameQ@@{{kCharges},RotateLeft[{kCharges},graphDat[[1,1]]]},n/2,n],True,If[SameQ@@{{kCharges},Join[{kCharges}[[graphDat[[1,1]]+1;;-1]],{kCharges}[[{graphDat[[1,1]]}]],{kCharges}[[1;;graphDat[[1,1]]-1]]]},n/2,n]],n]]];


(* ::Subsection:: *)
(*Leading Singularities*)


(*general triangle*)
tools`leadingSingularities[{1,1,a_Integer},{c,c,k_Integer}]/;a>1&&MemberQ[Range[0,a-2],k]:=Which[k==0,{1},k==1,{r@@Range[2+a]},True,{amp[k]@@Range[2+a]}];

(*box primitives*)
tools`leadingSingularities[{1,a_Integer,1,b_Integer},{-1,0,-1,0}]/;Min[{a,b}]>0={1};
tools`leadingSingularities[{a_Integer,1,b_Integer,1},{0,-1,0,-1}]/;Min[{a,b}]>0={1};
tools`leadingSingularities[{1,1,1,b_Integer},{0,-1,0,0}]/;b>1:={r[1,2,3,4,5]};
tools`leadingSingularities[{1,1,b_Integer,1},{-1,0,0,0}]/;b>1:={r[1,2,3,4,b+3]};
tools`leadingSingularities[{1,b_Integer,1,1},{0,0,0,-1}]/;b>1:={r[1,2,3,b+2,b+3]};
tools`leadingSingularities[{b_Integer,1,1,1},{0,0,-1,0}]/;b>1:={r[1,2,b+1,b+2,b+3]};
tools`leadingSingularities[{1,a_Integer,1,b_Integer},{0,0,0,0}]/;Min[{a,b}]>1:={r[1,2,cap[{a+2,a+3},{1,2,3}],a+3,a+4]r[cap[{1,2},{a+2,a+3,a+4}],2,3,a+2,a+3]};
tools`leadingSingularities[{a_Integer,1,b_Integer,1},{0,0,0,0}]/;Min[{a,b}]>1:={r[1,cap[{a+1,a+2},{a+b+2,1,2}],a+2,a+3,a+b+2]r[1,2,cap[{a+b+2,1},{a+1,a+2,a+3}],a+1,a+2]};
tools`leadingSingularities[{1,1,a_,b_},{-1,0,0,0}]/;Min[{a,b}]>1:={r[2,3,4,a+3,a+4]};
tools`leadingSingularities[{b_,1,1,a_},{0,-1,0,0}]/;Min[{a,b}]>1:={r[1,2,b+2,b+3,b+4]};
tools`leadingSingularities[{a_,b_,1,1},{0,0,-1,0}]/;Min[{a,b}]>1:={r[1,2,a+1,a+2,a+b+2]};
tools`leadingSingularities[{1,a_,b_,1},{0,0,0,-1}]/;Min[{a,b}]>1:={r[1,2,3,a+2,a+3]};
tools`leadingSingularities[{1,1,a_,b_},{0,-1,0,0}]/;Min[{a,b}]>0:={r[1,2,3,a+3,a+4]};
tools`leadingSingularities[{b_,1,1,a_},{0,0,-1,0}]/;Min[{a,b}]>1:={r[1,2,b+1,b+2,b+3]};
tools`leadingSingularities[{a_,b_,1,1},{0,0,0,-1}]/;Min[{a,b}]>1:={r[1,a+1,a+2,a+b+1,a+b+2]};
tools`leadingSingularities[{1,a_,b_,1},{-1,0,0,0}]/;Min[{a,b}]>1:={r[1,2,a+2,a+3,a+b+2]};
tools`leadingSingularities[{1,a_,b_,c_},{-1,0,0,0}]/;Min[{a,b,c}]>1:={r[2,a+2,a+3,a+b+2,a+b+3]};
tools`leadingSingularities[{c_,1,a_,b_},{0,-1,0,0}]/;Min[{a,b,c}]>1:={r[1,2,c+2,a+c+2,a+c+3]};
tools`leadingSingularities[{b_,c_,1,a_},{0,0,-1,0}]/;Min[{a,b,c}]>1:={r[1,2,b+1,b+2,b+c+2]};
tools`leadingSingularities[{a_,b_,c_,1},{0,0,0,-1}]/;Min[{a,b,c}]>1:={r[1,a+1,a+2,a+b+1,a+b+2]};
tools`leadingSingularities[{1,a_,b_,c_},{0,0,0,0}]/;Min[{a,b,c}]>1:={r[1,2,3,a+b+2,a+b+3]r[cap[{2,3},{a+b+2,a+b+3,1}],3,a+2,a+3,cap[{a+b+2,a+b+3},{1,2,3}]]};
tools`leadingSingularities[{c_,1,a_,b_},{0,0,0,0}]/;Min[{a,b,c}]>1:={-r[1,2,c+1,c+2,c+3]r[cap[{1,2},{c+1,c+2,c+3}],c+3,c+a+2,c+a+3,cap[{1,2,c+1},{c+2,c+3}]]};
tools`leadingSingularities[{b_,c_,1,a_},{0,0,0,0}]/;Min[{a,b,c}]>1:={r[b+1,b+2,b+c+1,b+c+2,b+c+3]r[1,2,cap[{b+c+2,b+c+3},{b+1,b+2,b+c+1}],b+c+3,cap[{b+1,b+2},{b+c+1,b+c+2,b+c+3}]]};
tools`leadingSingularities[{a_,b_,c_,1},{0,0,0,0}]/;Min[{a,b,c}]>1:={r[1,2,a+b+1,a+b+2,a+b+c+1]r[cap[{1,2},{a+b+1,a+b+2,a+b+c+1}],2,a+1,a+2,cap[{a+b+1,a+b+2},{a+b+c+1,1,2}]]};
tools`leadingSingularities[{a_,b_,c_,d_},{0,0,0,0}]/;Min[{a,b,c,d}]>1:={-((r[cap[{1+a+b,2+a+b},{1+a,2+a,shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]+delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])]}],1+a+b+c,2+a+b+c,1,2] r[shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]+delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])],1+a,2+a,1+a+b,2+a+b])/(1-(ab[cap[{1+a+b,2+a+b},{1+a,2+a,shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]+delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])]}],2,1+a,2+a] ab[shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]+delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])],2+a+b,1+a+b+c,2+a+b+c])/(ab[cap[{1+a+b,2+a+b},{1+a,2+a,shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]+delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])]}],2,1+a+b+c,2+a+b+c] ab[shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]+delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])],2+a+b,1+a,2+a]))),(r[cap[{1+a+b,2+a+b},{1+a,2+a,shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]-delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])]}],1+a+b+c,2+a+b+c,1,2] r[shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]-delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])],1+a,2+a,1+a+b,2+a+b])/(1-(ab[cap[{1+a+b,2+a+b},{1+a,2+a,shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]-delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])]}],2,1+a,2+a] ab[shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]-delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])],2+a+b,1+a+b+c,2+a+b+c])/(ab[cap[{1+a+b,2+a+b},{1+a,2+a,shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]-delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])]}],2,1+a+b+c,2+a+b+c] ab[shift[{1,2},(-ab[1,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c]-ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,1}],1+a+b+c,2+a+b+c]-delta[{1,2},{1+a,2+a},{1+a+b,2+a+b},{1+a+b+c,2+a+b+c}])/(2 ab[2,cap[{1+a+b,2+a+b},{1+a,2+a,2}],1+a+b+c,2+a+b+c])],2+a+b,1+a,2+a]))};
(*General box LS*)
tools`leadingSingularities[{legNos__Integer},{kCharges__Integer}]/;Not[Head[{kCharges}[[1]]]===List]&&Length[{legNos}]==4:=tools`leadingSingularities[{legNos},{kCharges}]=Module[{legs=(Mod[Range[{legNos}[[#]]]+Total[{legNos}[[1;;#-1]]]+1,Total[{legNos}],1]&/@Range[Length[{legNos}]]),no=tools`cutNumbers[{legNos},{kCharges}],cuts,corners,base},cuts=tools`polylogarithmicContoursFull[{4},legs][[All,1]];corners=(Function[{cut},(Times@@(amp[#1][Sequence@@#2]&@@@Transpose[{{kCharges},(RotateRight/@Join@@@Transpose[{legs,Reverse/@Partition[cut,2,1,1]}])}]))]/@cuts)//.{amp[0][x__]:>1,amp[-1][x__]:>1,amp[1][x__]/;Length[{x}]>=5:>r[x]};base=tools`leadingSingularities[{legNos},Min[{#,0}]&/@{kCharges}];base*corners[[no]]];

(*kissing boxes)*)
(*   primitives*)
tools`leadingSingularities[{legNos__Integer},{kCharges__}]/;Length[{legNos}]==8&&Not[Head[First[{kCharges}]]===List]&&Max[Cases[{kCharges},q_Integer,{0,\[Infinity]}]]<=0:=tools`leadingSingularities[{legNos},{kCharges}]=Module[{no=tools`cutNumbers[{legNos},{kCharges}],legs=(Mod[Range[{legNos}[[#]]]+Total[{legNos}[[1;;#-1]]]+1,Total[{legNos}],1]&/@Range[Length[{legNos}]]),cutsR,rightLs,rightRules,base,grms},cutsR=Replace[Replace[tools`polylogarithmicContoursFull[{4},Append[legs[[1;;3]],Join@@legs[[{4,5,6,7,8}]]]][[tools`cutNumbers[Append[{legNos}[[1;;3]],Total[{legNos}[[4;;-1]]]],{kCharges}[[1;;4]]],1,{1,4}]],{cap[{x1_,x2_},y_]:>Which[MemberQ[y,x1],x1,MemberQ[y,x2],x2,True,cap[{x1,x2},y]]},{0,\[Infinity]}],{{cap[{x1_,x2_},y_],cap[{z1_,z2_},w_]}:>Which[False(*Length[Intersection[w,{x1,x2}]]==2*),{complement[w,{x1,x2}][[1]],cap[{z1,z2},w]},True,{cap[{x1,x2},y],cap[{z1,z2},w]}]},{0,\[Infinity]}];(*Print[cutsR];*)rightLs=tools`leadingSingularities[Append[{legNos}[[5;;7]],Total[{legNos}[[{8,4}]]]+2],Min[{#,0}]&/@Append[{kCharges}[[{5,6,7}]],0]];rightRules=Thread[Rule[RotateLeft@Range[Total[{legNos}[[{4,5,6,7,8}]]]+2],#]]&/@(Join[Join@@legs[[{5,6,7,8}]],#,legs[[4]]]&/@cutsR);base=Function[{lDat,rDat},Module[{rule=lDat[[2]]},(lDat[[1]](((rDat/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])))]]@@@Tuples[{Transpose[{tools`leadingSingularities[Append[{legNos}[[1;;3]],Total[{legNos}[[4;;-1]]]],{kCharges}[[1;;4]]],rightRules}],rightLs}];grms=DeleteDuplicates[Cases[base,delta[__],{0,\[Infinity]}]];(*(Times@@grms)/(Times@@(grms/.{delta[{cap[{x_,y_},z_],q_},r__]:>Which[q===x,delta[{y,q},r]ab@@Append[z,x],q===y,delta[{x,q},r]ab@@Prepend[z,y],True,delta[{cap[{x,y},z],q},r]]}/.{delta[r__,{q_,cap[{x_,y_},z_]}]:>Which[q===x,delta[r,{q,y}]ab@@Append[z,x],q===y,delta[r,{q,x},r]ab@@Prepend[z,y],True,delta[r,{q,cap[{x,y},z]},r]]}))*)base=(base/.{delta[{cap[{x_,y_},z_],q_},r__]:>Which[q===x,delta[{y,q},r]ab@@Append[z,x],q===y,delta[{x,q},r]ab@@Prepend[z,y],True,delta[{cap[{x,y},z],q},r]]}/.{delta[r__,{q_,cap[{x_,y_},z_]}]:>Which[q===x,delta[r,{q,y}]ab@@Append[z,x],q===y,delta[r,{q,x},r]ab@@Prepend[z,y],True,delta[r,{q,cap[{x,y},z]}]],delta[r__,{q_,shift[{x_,y_},z_]}]:>Which[q===x,delta[r,{q,y}](z),q===y,delta[r,{q,x},r],True,delta[r,{q,shift[{x,y},z]}]]})(*If[Length[no]==4,base=base[[{2,1,4,3}]],base]*)];
(*   general case*)
tools`leadingSingularities[{legNos__Integer},{kCharges__}]/;Length[{legNos}]==8&&Not[Head[First[{kCharges}]]===List]&&Max[Cases[{kCharges},q_Integer,{0,\[Infinity]}]]>0:=tools`leadingSingularities[{legNos},{kCharges}]=Module[{no=tools`cutNumbers[{legNos},{kCharges}],legs=(Mod[Range[{legNos}[[#]]]+Total[{legNos}[[1;;#-1]]]+1,Total[{legNos}],1]&/@Range[Length[{legNos}]]),cuts,base=tools`leadingSingularities[{legNos},Min[{#,0}]&/@{kCharges}],corners},cuts=tools`polylogarithmicContoursFull[{4,0,4},legs][[no,1]];corners=(Function[{cutNo},((Times@@(amp[#1][Sequence@@#2]&@@@Transpose[{{kCharges},(Insert[#[[{1,2,3,5,6,7}]],Join@@#[[{4,8}]],4]&@(RotateRight/@Join@@@Transpose[{legs,Reverse/@Partition[cutNo,2,1,1]}]))}]))/.{amp[-1][x__]:>1,amp[0][x__]:>1,amp[1][x___]:>r[x]})]/@cuts);corners*base];

(*pentaboxes*)
(*   primitives*)
tools`leadingSingularities[{legNos__Integer},{kCharges__}]/;Count[{kCharges},c,{0,\[Infinity]}]==0&&Length[{legNos}]==7&&Not[Head[First[{kCharges}]]===List]&&Max[Cases[{kCharges},q_Integer,{0,\[Infinity]}]]<=0:=tools`leadingSingularities[{legNos},{kCharges}]=Module[{no=tools`cutNumbers[{legNos},{kCharges}],legs=(Mod[Range[{legNos}[[#]]]+Total[{legNos}[[1;;#-1]]]+1,Total[{legNos}],1]&/@Range[Length[{legNos}]]),cutsR,rightLs,rightRules,base,left,right},left=tools`leadingSingularities[Append[{legNos}[[1;;3]],Total[{legNos}[[4;;-1]]]],Append[{kCharges}[[1;;3]],0]];rightLs=tools`leadingSingularities[Join[{legNos}[[5;;6]],{legNos}[[{7,4}]]+{1,1}],{kCharges}[[{5,6,7,4}]]];cutsR=tools`polylogarithmicContoursFull[{4},Append[legs[[1;;3]],Join@@legs[[{4,5,6,7}]]]][[tools`cutNumbers[Append[{legNos}[[1;;3]],Total[{legNos}[[4;;-1]]]],Append[{kCharges}[[1;;3]],0]],1,{1,4}]];rightRules=Thread[Rule[RotateLeft@Range[Total[{legNos}[[{4,5,6,7}]]]+2],#]]&/@(Join[Join@@legs[[{5,6,7}]],#,legs[[4]]]&/@cutsR);base=Function[{lDat,rDat},Module[{rule=lDat[[2]]},(lDat[[1]](((rDat/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])))]]@@@Tuples[{Transpose[{left,rightRules}],rightLs}];base];
(*   general case*)
tools`leadingSingularities[{legNos__Integer},{kCharges__}]/;Count[{kCharges},c,{0,\[Infinity]}]==0&&Length[{legNos}]==7&&Not[Head[First[{kCharges}]]===List]&&Max[Cases[{kCharges},q_Integer,{0,\[Infinity]}]]>0:=tools`leadingSingularities[{legNos},{kCharges}]=Module[{no=tools`cutNumbers[{legNos},{kCharges}],legs=(Mod[Range[{legNos}[[#]]]+Total[{legNos}[[1;;#-1]]]+1,Total[{legNos}],1]&/@Range[Length[{legNos}]]),corners,rightRules,cuts,base=tools`leadingSingularities[{legNos},Min[{#,0}]&/@{kCharges}]},cuts=tools`polylogarithmicContoursFull[{4,1,3},legs][[no,1]];corners=Function[{eph},(Times@@(amp[#1][Sequence@@#2]&@@@Transpose[{{kCharges},ReplacePart[#,{-1->Insert[#[[-1]],eph[[1]],-2],-4->Append[#[[-4]],eph[[-1]]]}]&@(RotateRight/@Join@@@Transpose[{legs,Reverse/@Partition[eph,2,1]}])}]))/.{amp[-1][x__]:>1,amp[0][x__]:>1,amp[1][x___]:>r[x]}]/@cuts;base*corners];

(*composites*)
tools`leadingSingularities[{legLens__Integer},{kCharges__}]/;Count[{kCharges},c,{0,\[Infinity]}]>0&&Length[{legLens}]<=7&&Not[Head[First[{kCharges}]]===List]:=tools`leadingSingularities[{legLens},{kCharges}]=Module[{n=Total[{legLens}]},(Which[Length[{legLens}]==6&&{kCharges}[[{1,2,4,5}]]==={c,c,c,c},{amp[{kCharges}[[3]]]@@Range[n]},Length[{legLens}]==6&&{kCharges}[[{3,6}]]==={c,c},tools`leadingSingularities[{legLens}[[{1,2,4,5}]],{kCharges}[[{1,2,4,5}]]],Length[{legLens}]==6&&{kCharges}[[{4,6}]]==={c,c},tools`leadingSingularities[{legLens}[[{1,2,3,5}]],{kCharges}[[{1,2,3,5}]]],Length[{legLens}]==7&&{kCharges}[[{-2,-1}]]==={c,c},tools`leadingSingularities[Append[{legLens}[[{1,2,3}]],Total[{legLens}[[4;;-1]]]],{kCharges}[[{1,2,3,4}]]],Length[{legLens}]==6&&{kCharges}[[{1,2}]]==={c,c},If[{legLens}[[2]]>0,Module[{rule=Thread[Rule[Range[n],RotateRight[Range[n],{legLens}[[6]]]]]},((tools`leadingSingularities[{legLens}[[{6,3,4,5}]]+{1,1,0,0},{kCharges}[[{6,3,4,5}]]]/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])],If[{legLens}[[-1]]==0,Module[{rule=Thread[Rule[Range[n],RotateRight[Range[n],{legLens}[[6]]]]]},((tools`leadingSingularities[{legLens}[[{6,3,4,5}]]+{1,0,0,0},{kCharges}[[{6,3,4,5}]]]/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])],Module[{rule=Thread[Rule[Range[n],RotateRight[Range[n],{legLens}[[6]]]]]},((tools`leadingSingularities[{legLens}[[{6,3,4,5}]]+{1,0,0,0},{kCharges}[[{6,3,4,5}]]]/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])]]],Length[{legLens}]==6&&{kCharges}[[{1,-1}]]==={c,c},If[{legLens}[[2]]==0,Module[{rule=Thread[Rule[Range[n],RotateRight[Range[n],{legLens}[[5]]-1]]]},((tools`leadingSingularities[{legLens}[[{5,1,3,4}]]+{0,0,0,0},{kCharges}[[{5,2,3,4}]]]/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])],Module[{rule=Thread[Rule[Range[n],RotateRight[Range[n],{legLens}[[5]]-1]]]},((tools`leadingSingularities[{legLens}[[{5,2,3,4}]]+{0,1,0,0},{kCharges}[[{5,2,3,4}]]]/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.amp[k_][x__]:>amp[k]@@(ab/@{x})/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])]],Length[{legLens}]<=5,{amp[DeleteCases[{kCharges},c][[1]]]@@Range[n]}]/.{amp[-1][x__]:>1,amp[0][x___]:>1,amp[1][x__]:>r[x]})];

(*multiply-coloured LS formulae*)
tools`leadingSingularities[{legLabels__},{kCharges__List},q___]:=Total[tools`leadingSingularities[{legLabels},#,q]&/@{kCharges}];
(*cyclic summands*)
tools`leadingSingularities[{legNos__Integer},{kCharges__},cyclic]/;Not[Head[{kCharges}[[1]]]===List]:=tools`leadingSingularities[{legNos},{kCharges},cyclic]=Module[{n=Total[{legNos}],legLens={legNos},images,graphDat=tools`cutTopology[{legNos},{kCharges}],seed=tools`leadingSingularities[{legNos},{kCharges}]},images=Function[{rot},Module[{rule=Thread[Rule[Range[n],RotateLeft[Range[n],rot-1]]]},((seed/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.{amp[k_][x__]/;Length[{x}]<n:>amp[k]@@(ab/@{x})}/.delta[q__]:>delta@@(ab@@@{q})/.eps[q__]:>eps@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.eps[q___ab]:>eps@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])/.superFunction[f_,c_]:>superFunction[f,RotateRight[c,{0,rot-1}]]]]/@Range[n];Which[Length[legLens]==3&&Count[{kCharges},c]==2,({(amp[DeleteCases[{kCharges},c][[1]]]@@Range[n])}&/@Range[n]),Length[legLens]==4&&Count[{kCharges},c]==0,If[n==4,{{1}},If[OddQ[n],images,Which[Length[DeleteDuplicates[Partition[legLens,4,1,1]]]==1,Which[SameQ@@Partition[{kCharges},4,1,1],images[[1;;n/4]],SameQ@@Partition[{kCharges},2],Total[Partition[images[[1;;n/2]],n/4]],True,((Total@({ #1,Reverse/@#2,#3,Reverse/@#4}&@@Partition[images,n/4])))],SameQ@@Partition[legLens,2],If[SameQ@@Partition[{kCharges},2],images[[1;;n/2]],Total@Partition[images,n/2]],True,images]]],True,If[SameQ@@{{legNos},RotateLeft[{legNos},graphDat[[1,1]]]},Which[Not[graphDat[[1,2]]===0],If[SameQ@@{{kCharges},RotateLeft[{kCharges},graphDat[[1,1]]]},images[[1;;n/2]],images],True,If[SameQ@@{{kCharges},Join[{kCharges}[[graphDat[[1,1]]+1;;-1]],{kCharges}[[{graphDat[[1,1]]}]],{kCharges}[[1;;graphDat[[1,1]]-1]]]},images[[1;;n/2]],images]],images]]/.amp[k_][legs__]:>Which[k==0,1,k==1,r@@(Sort[Partition[{legs},Length[{legs}],Length[{legs}],1]][[1]]),True,amp[k]@@(Sort[Partition[{legs},Length[{legs}],Length[{legs}],1]][[1]])](*/.r[q__]:>r@@(Sort[Partition[{q},Length[{q}],Length[{q}],1][[1]]])*)];
tools`leadingSingularities[{legNos__Integer},{kCharges__},cyclicFull]/;Not[Head[{kCharges}[[1]]]===List]:=Module[{n=Total[{legNos}],legLens={legNos},images,graphDat=tools`cutTopology[{legNos},{kCharges}],seed=tools`leadingSingularities[{legNos},{kCharges}]},images=Function[{rot},Module[{rule=Thread[Rule[Range[n],RotateLeft[Range[n],rot-1]]]},((seed/.shift[q_,r_]:>shift[ab@@q,r]/.r[x__]:>r@@(ab/@{x})/.{amp[k_][x__]/;Length[{x}]<n:>amp[k]@@(ab/@{x})}/.delta[q__]:>delta@@(ab@@@{q})/.eps[q__]:>eps@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.eps[q___ab]:>eps@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.amp[k_][r___ab]:>amp[k]@@((List@@@{r}))[[All,1]]/.r[x___ab]:>r@@((List@@@{x})[[All,1]])/.superFunction[f_,c_]:>superFunction[f,RotateRight[c,{0,rot-1}]]]]/@Range[n];images/.amp[k_][legs__]:>Which[k==0,1,k==1,r@@(Sort[Partition[{legs},Length[{legs}],Length[{legs}],1]][[1]]),True,amp[k]@@(Sort[Partition[{legs},Length[{legs}],Length[{legs}],1]][[1]])]];

(*elliptic*)
tools`ellipticCorrectionBits[{{a2_,a__},{b2_,b__},{c2_,c___},{d2_,d__},{e2_,e__},{f2_,f___}},{kList__}]:=If[a2===2,Set[tools`ellipticCorrectionBits[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],a1={f2,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],e1={d2,d}[[-1]],f1={e2,e}[[-1]],ya,bCuts,bPoles,n2maxCut,n1maxCutsA,n1maxCutsB,starCut,core,corners,prefactor,basisNum,props,parents,parentsLS,parentNums,ks=If[Head[First[{kList}]]===List,First[{kList}],{kList}]},(*basisNum=2ab[a1,a2,c1,c2]ab[d1,d2,f1,f2]ab[b1,b2,e1,e2];*)basisNum=2(tools`masterNumerators[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}][[-1]]/(ab[A,B,X1,X2]ab[C,D,X1,X2]));parents=Join@@(Function[{legNos,ks},Module[{type,legs},{type,legs}=tools`cutTopology[legNos,ks];legs=Mod[legs+#-1,n,1]&/@Range[n];Join[onShellGraph[#,ks]&/@Select[legs,MemberQ[tools`levelOneDaughters[type,#],{{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}}]&],onShellGraphR[#,ks]&/@Select[legs,MemberQ[tools`levelOneDaughters[type,#],{{3,1,3},{{d2,d},{e2,e},{f2,f},{a2,a},{b2,b},{c2,c}}}]&]]]]@@@(tools`onShellGraphSeeds[n,Total[ks]+3,{4,1,3}]));props=tools`propagatorList[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}];parentsLS=((parents/.{onShellGraphR->onShellGraph})/.{onShellGraph[{legs__List},{ks__}]:>(tools`leadingSingularities[Length/@{legs},{ks},cyclic][[Mod[First[First[{legs}]]-1,n,1]]])});parentsLS=toSuperFunctions[n][parentsLS];parentNums=parents/.{onShellGraph[{legs__List},{ks__}]:>(tools`masterNumerators[{4,1,3},{legs}][[tools`cutNumbers[Length/@{legs},{ks}]]]*(((Times@@props[[1;;-3]]))/(Times@@tools`propagatorList[{4,1,3},{legs}]))),onShellGraphR[{legs__List},{ks__}]:>((tools`masterNumerators[{4,1,3},{legs}][[tools`cutNumbers[Length/@{legs},{ks}]]]*((Times@@props[[1;;-3]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])/(Times@@tools`propagatorList[{4,1,3},{legs}])))/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])};ya=delta[{d1,d2},{e1,e2},{f1,f2},{cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}]}];bCuts=((-#1+{1,-1}ya)/(2 #2))&@@{ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d2,e1,e2}]]+ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d2,cap[{f1,f2},{d1,e1,e2}]],ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d1,e1,e2}]]};starCut=Thread[Rule[{A,B,C,D,\[Beta]},#]]&/@({cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],shift[{d2,d1},#],cap[{f1,f2},{shift[{d2,d1},#],e1,e2}],#}&/@bCuts);parentNums=Total[(parentNums/.starCut)];(Dot@@@Transpose[{parentsLS,parentNums}])/.superFunction[z_,w_]:>superFunction[-z/basisNum,w]]],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],rule,rot,seed},rot=Mod[2-a2,n,1];rule=Thread[Rule[Range[n],RotateLeft[Range[n],a2-2]]];seed=tools`ellipticCorrectionBits[Mod[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}-a2+2,n,1],{kList}];((seed/.power[x_,1/2]:>power[x,half]/.power[x_,2]:>power[x,two]/.shift[q_,r_]:>shift[ab@@q,r]/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r})/.eps[x__]:>eps@@(ab@@@{x}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.eps[q___ab]:>eps@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.superFunction[w_,z_]:>superFunction[w,RotateRight[z,{0,-rot}]]/.{half->1/2,two->2}]];
tools`ellipticCorrection[{{a2_,a__},{b2_,b__},{c2_,c___},{d2_,d__},{e2_,e__},{f2_,f___}},{kList__}]:=If[a2===2,Set[tools`ellipticCorrection[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],a1={f2,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],e1={d2,d}[[-1]],f1={e2,e}[[-1]],ya,bCuts,bPoles,n2maxCut,n1maxCutsA,n1maxCutsB,starCut,core,corners,prefactor,basisNum,props,parents,parentsLS,parentNums,ks=If[Head[First[{kList}]]===List,First[{kList}],{kList}]},(*basisNum=2ab[a1,a2,c1,c2]ab[d1,d2,f1,f2]ab[b1,b2,e1,e2];*)basisNum=2*(tools`masterNumerators[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}][[-1]]/(ab[A,B,X1,X2]ab[C,D,X1,X2]));parents=Join@@(Function[{legNos,ks},Module[{type,legs},{type,legs}=tools`cutTopology[legNos,ks];legs=Mod[legs+#-1,n,1]&/@Range[n];Join[onShellGraph[#,ks]&/@Select[legs,MemberQ[tools`levelOneDaughters[type,#],{{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}}]&],onShellGraphR[#,ks]&/@Select[legs,MemberQ[tools`levelOneDaughters[type,#],{{3,1,3},{{d2,d},{e2,e},{f2,f},{a2,a},{b2,b},{c2,c}}}]&]]]]@@@(tools`onShellGraphSeeds[n,Total[ks]+3,{4,1,3}]));props=tools`propagatorList[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}];parentsLS=((parents/.{onShellGraphR->onShellGraph})/.{onShellGraph[{legs__List},{ks__}]:>(tools`leadingSingularities[Length/@{legs},{ks},cyclic][[Mod[First[First[{legs}]]-1,n,1]]])});parentsLS=toSuperFunctions[n][parentsLS];parentNums=parents/.{onShellGraph[{legs__List},{ks__}]:>(tools`masterNumerators[{4,1,3},{legs}][[tools`cutNumbers[Length/@{legs},{ks}]]]*(((Times@@props[[1;;-3]]))/(Times@@tools`propagatorList[{4,1,3},{legs}]))),onShellGraphR[{legs__List},{ks__}]:>((tools`masterNumerators[{4,1,3},{legs}][[tools`cutNumbers[Length/@{legs},{ks}]]]*((Times@@props[[1;;-3]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])/(Times@@tools`propagatorList[{4,1,3},{legs}])))/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])};ya=delta[{d1,d2},{e1,e2},{f1,f2},{cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}]}];bCuts=((-#1+{1,-1}ya)/(2 #2))&@@{ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d2,e1,e2}]]+ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d2,cap[{f1,f2},{d1,e1,e2}]],ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d1,e1,e2}]]};starCut=Thread[Rule[{A,B,C,D,\[Beta]},#]]&/@({cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],shift[{d2,d1},#],cap[{f1,f2},{shift[{d2,d1},#],e1,e2}],#}&/@bCuts);parentNums=Total[(parentNums/.starCut)];(Total[Dot@@@Transpose[{parentsLS,parentNums}]])/.superFunction[z_,w_]:>superFunction[-z/basisNum,w]]],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],rule,rot,seed},rot=Mod[2-a2,n,1];rule=Thread[Rule[Range[n],RotateLeft[Range[n],a2-2]]];seed=tools`ellipticCorrection[Mod[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}-a2+2,n,1],{kList}];((seed/.power[x_,1/2]:>power[x,half]/.power[x_,2]:>power[x,two]/.shift[q_,r_]:>shift[ab@@q,r]/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r})/.eps[x__]:>eps@@(ab@@@{x}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.eps[q___ab]:>eps@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.superFunction[w_,z_]:>superFunction[w,RotateRight[z,{0,-rot}]]/.{half->1/2,two->2}]];
tools`ellipticCorrectionDCI[{{a2_,a__},{b2_,b__},{c2_,c___},{d2_,d__},{e2_,e__},{f2_,f___}},{kList__}]:=If[a2===2,Set[tools`ellipticCorrectionDCI[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],a1={f2,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],e1={d2,d}[[-1]],f1={e2,e}[[-1]],ya,bCuts,bPoles,n2maxCut,n1maxCutsA,n1maxCutsB,starCut,core,corners,prefactor,basisNum,props,parents,parentsLS,parentNums,ks=If[Head[First[{kList}]]===List,First[{kList}],{kList}]},(*basisNum=2ab[a1,a2,c1,c2]ab[d1,d2,f1,f2]ab[b1,b2,e1,e2];*)basisNum=2*(tools`masterNumerators[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}][[-1]]/(ab[A,B,X1,X2]ab[C,D,X1,X2]));parents=Join[Join@@(Function[{legNos,ks},Module[{type,legs},{type,legs}=tools`cutTopology[legNos,ks];legs=Mod[legs+#-1,n,1]&/@Range[n];Join[onShellGraph[#,{ks}]&/@Select[legs,MemberQ[tools`levelOneDaughters[type,#],{{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}}]&],onShellGraphR[#,{ks}]&/@Select[legs,MemberQ[tools`levelOneDaughters[type,#],{{3,1,3},{{d2,d},{e2,e},{f2,f},{a2,a},{b2,b},{c2,c}}}]&]]]]@@@(Select[tools`onShellGraphSeeds[n,Total[ks]+3,{4,1,3}],Min[#[[1,{5,6}]]]>1&])),Join@@(Function[{legNos,ks},Module[{type,legs},{type,legs}=tools`cutTopology[legNos,ks];type=ReplacePart[type,{2->1}];legs=Mod[legs+#-1,n,1]&/@Range[n];DeleteDuplicates@Join[onShellGraph[#,{ks}]&/@Select[legs,MemberQ[Join@@tools`levelOneDaughters@@@tools`levelOneDaughters[type,#],{{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}}]&],onShellGraph[RotateLeft[#,4],{ks[[{5,6,7,4,1,2,3}]]}]&/@Select[legs,MemberQ[Join@@tools`levelOneDaughters@@@tools`levelOneDaughters[type,#],{{3,1,3},{{d2,d},{e2,e},{f2,f},{a2,a},{b2,b},{c2,c}}}]&]]]]@@@(tools`onShellGraphSeeds[n,Total[ks]+3,{4,0,4}]))];props=tools`propagatorList[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}];parentsLS=((parents/.{onShellGraphR->onShellGraph})/.{onShellGraph[{legs__List},{ks__}]:>(tools`conformalLeadingSingularities[Length/@{legs},{ks},cyclicFull][[Mod[First[First[{legs}]]-1,n,1]]])});parentsLS=toSuperFunctions[n][parentsLS];parentNums=parents/.{onShellGraph[{legs__List},{ks__}]:>If[Length[{legs}]==7,(tools`conformalNumerators[{4,1,3},{legs}][[tools`conformalCutNumbers[Length/@{legs},{ks}[[1]]]]]*(((Times@@props[[1;;-3]]))/(Times@@tools`propagatorList[{4,1,3},{legs}]))),(tools`conformalNumerators[{4,1,4},{legs}][[tools`conformalCutNumbers[Length/@{legs},{ks}[[1]]]]]*(((Times@@props[[1;;-3]]))/(Times@@tools`propagatorList[{4,1,4},{legs}])))],onShellGraphR[{legs__List},{ks__}]:>If[Length[{legs}]==7,((tools`conformalNumerators[{4,1,3},{legs}][[tools`conformalCutNumbers[Length/@{legs},{ks}[[1]]]]]*((Times@@props[[1;;-3]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])/(Times@@tools`propagatorList[{4,1,3},{legs}])))/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]]),((tools`conformalNumerators[{4,1,4},{legs}][[tools`conformalCutNumbers[Length/@{legs},{ks}[[1]]]]]*((Times@@props[[1;;-3]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])/(Times@@tools`propagatorList[{4,1,3},{legs}])))/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])]};ya=delta[{d1,d2},{e1,e2},{f1,f2},{cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}]}];bCuts=((-#1+{1,-1}ya)/(2 #2))&@@{ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d2,e1,e2}]]+ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d2,cap[{f1,f2},{d1,e1,e2}]],ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d1,e1,e2}]]};starCut=Thread[Rule[{A,B,C,D,\[Beta]},#]]&/@({cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],shift[{d2,d1},#],cap[{f1,f2},{shift[{d2,d1},#],e1,e2}],#}&/@bCuts);parentNums=Total[(parentNums/.starCut)];(Total[Dot@@@Transpose[{parentsLS,parentNums}]])/.superFunction[z_,w_]:>superFunction[-z/basisNum,w]]],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],rule,rot,seed},rot=Mod[2-a2,n,1];rule=Thread[Rule[Range[n],RotateLeft[Range[n],a2-2]]];seed=tools`ellipticCorrectionDCI[Mod[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}-a2+2,n,1],{kList}];((seed/.power[x_,1/2]:>power[x,half]/.power[x_,2]:>power[x,two]/.shift[q_,r_]:>shift[ab@@q,r]/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r})/.eps[x__]:>eps@@(ab@@@{x}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.eps[q___ab]:>eps@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.superFunction[w_,z_]:>superFunction[w,RotateRight[z,{0,-rot}]]/.{half->1/2,two->2}]];
tools`ellipticCutCoefficient[{{a2_,a__},{b2_,b__},{c2_,c___},{d2_,d__},{e2_,e__},{f2_,f___}},{kList__}]:=If[a2==2,Set[tools`ellipticCutCoefficient[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}},{kList}],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],a1={f2,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],e1={d2,d}[[-1]],f1={e2,e}[[-1]],ya,bCuts,bPoles,n2maxCut,n1maxCutsA,n1maxCutsB,starCut,core,corners,prefactor,basisNum,props,parents,parentsLS,parentNums},(*basisNum=2ab[a1,a2,c1,c2]ab[d1,d2,f1,f2]ab[b1,b2,e1,e2];*)basisNum=2*(tools`masterNumerators[{3,1,3},{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}][[-1]]/(ab[A,B,X1,X2]ab[C,D,X1,X2]));ya=delta[{d1,d2},{e1,e2},{f1,f2},{cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}]}];bCuts=((-#1+{1,-1}ya)/(2 #2))&@@{ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d2,e1,e2}]]+ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d2,cap[{f1,f2},{d1,e1,e2}]],ab[cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],d1,cap[{f1,f2},{d1,e1,e2}]]};starCut=Thread[Rule[{A,B,C,D,\[Beta]},#]]&/@({cap[{a2,a1},{c1,c2,e2}],cap[{c1,c2},{cap[{a2,a1},{c1,c2,e2}],b1,b2}],shift[{d2,d1},#],cap[{f1,f2},{shift[{d2,d1},#],e1,e2}],#}&/@bCuts);core=(superFunction[Power[ab[c1,c2,e2,a2]ab[a1,c1,c2,e2]\[Beta] Times@@(ab[##,a1]&@@@Subsets[{A,B,C,D},{3}])Times@@(ab[##]&@@@Subsets[{A,b1,b2,c1,c2},{4}])Times@@(ab[##]&@@@Subsets[{C,e1,e2,f1,f2},{4}]),-1],Normal[SparseArray[#,n]]&/@(Function[{dat},(#[[1,1]]->Total[#[[All,2]]]&/@Gather[Transpose[dat],#1[[1]]===#2[[1]]&])]/@List[{{a2,a1,c1,c2,d2,d1,f1,f2},{ab[a1,c1,c2,e2]ab[B,C,D,a1],ab[c1,c2,e2,a2] ab[B,C,D,a1],ab[A,C,D,a1] ab[A,b1,b2,c2],-ab[A,b1,b2,c1] ab[A,C,D,a1],ab[A,B,D,a1],\[Beta] ab[A,B,D,a1],ab[C,e1,e2,f2] ab[A,B,C,a1],-ab[C,e1,e2,f1] ab[A,B,C,a1]}},{{a1,a2,b1,b2,c1,c2},{ab[c1,c2,e2,a2] ab[b1,b2,c1,c2],ab[a1,c1,c2,e2]ab[b1,b2,c1,c2],-ab[A,b2,c1,c2],ab[A,b1,c1,c2],-ab[A,b1,b2,c2],ab[A,b1,b2,c1]}},{{d1,d2,e1,e2,f1,f2},{\[Beta] ab[e1,e2,f1,f2],ab[e1,e2,f1,f2],-ab[C,e2,f1,f2],ab[C,e1,f1,f2],-ab[C,e1,e2,f2],ab[C,e1,e2,f1]}}])]);corners=Times@@@Tuples[(({amp[{kList}[[1]]][A,a2,a,cap[{b1,b2},{cap[{a2,a1},{c1,c2,e2}],c1,c2}]],amp[{kList}[[2]]][cap[{b1,b2},{cap[{a2,a1},{c1,c2,e2}],c1,c2}],b2,b,B],amp[{kList}[[3]]][B,c2,c,C,cap[{A,B},{C,D,a2}]],amp[{kList}[[4]]][C,d2,d,cap[{e1,e2},{shift[{d2,d1},\[Beta]],f1,f2}]],amp[{kList}[[5]]][cap[{e1,e2},{shift[{d2,d1},\[Beta]],f1,f2}],e2,e,D],amp[{kList}[[6]]][D,f2,f,A,cap[{A,B},{C,D,a2}]]})/.{amp[0][x__]:>{1}})/.{r[x__]:>(recursedAmpTerms[Length[{x}],1]/.{r[q___]:>r@@({q}/.Thread[Rule[Range[Length[{x}]],{x}]])}),amp[k_][args__]:>(recursedAmpTerms[Length[{args}],k]/.{r[q___]:>r@@({q}/.Thread[Rule[Range[Length[{args}]],{args}]])})}];(Total[Function[{base,fact},Total[(base/.superFunction[z_,w_]:>superFunction[z fact[[1]],Join[fact[[2]],w]])]]@@@Transpose[{toSuperFunctions[n]/@(corners/.starCut),(core/.starCut)}]])/.superFunction[z_,w_]:>superFunction[z/basisNum,w]]],Module[{n=Max[Cases[{a2,a,b2,b,c2,c,d2,d,e2,e,f2,f},q_Integer]],rule,rot,seed},rot=Mod[2-a2,n,1];rule=Thread[Rule[Range[n],RotateLeft[Range[n],a2-2]]];seed=tools`ellipticCutCoefficient[Mod[{{a2,a},{b2,b},{c2,c},{d2,d},{e2,e},{f2,f}}-a2+2,n,1],{kList}];((seed/.power[x_,1/2]:>power[x,half]/.power[x_,2]:>power[x,two]/.shift[q_,r_]:>shift[ab@@q,r]/.delta[q__]:>delta@@(ab@@@{q})/.delta2[q__][r__]:>delta2[(ab@@{q})]@@(ab@@@{r})/.eps[x__]:>eps@@(ab@@@{x}))/.{ab[q___]:>ab@@({q}/.rule)})/.shift[ab[q___],r_]:>shift[{q},r]/.delta[q___ab]:>delta@@(List@@@{q})/.eps[q___ab]:>eps@@(List@@@{q})/.delta2[q___ab][r___ab]:>delta2[Sequence@@(List@@{q})][Sequence@@(List@@@{r})]/.superFunction[w_,z_]:>superFunction[w,RotateRight[z,{0,-rot}]]/.{half->1/2,two->2}]];

tools`conformalLeadingSingularities[{legNos__Integer},{ks___List}]:=If[Length[{legNos}]==6&&Count[{ks},c,{0,\[Infinity]}]==0,(Module[{n=Total[{legNos}],legs=tools`cutTopology[{legNos},{ks}][[2]],kList,sym},Function[{legLabels},{Total[tools`ellipticCutCoefficient[legLabels,#]&/@kList]+tools`ellipticCorrectionDCI[legLabels,kList]}]@legs]),Module[{n=Total[{legNos}],bare},bare=toSuperFunctions[n][tools`leadingSingularities[{legNos},{ks}]];If[Length[tools`conformalCutNumbers[{legNos},First[{ks}]]]<Length[tools`cutNumbers[{legNos},First[{ks}]]],Total/@Partition[bare,2],bare]]];
tools`conformalLeadingSingularities[{legNos__Integer},{ks___List},cyclic]:=tools`conformalLeadingSingularities[{legNos},{ks},cyclic]=If[Length[{legNos}]==6&&Count[{ks},c,{0,\[Infinity]}]==0,(Module[{n=Total[{legNos}],legs=tools`cutTopology[{legNos},{ks}][[2]],kList,sym},sym=If[{legNos}===RotateRight[{legNos},3],n/2,n];kList=If[sym<n,DeleteDuplicates@Join[{ks},RotateRight[#,3]&/@{ks}],{ks}];legs=Mod[legs+#-1,n,1]&/@Range[sym];Function[{legLabels},{Total[tools`ellipticCutCoefficient[legLabels,#]&/@kList]+tools`ellipticCorrectionDCI[legLabels,kList]}]/@legs]),Module[{n=Total[{legNos}],bare},bare=toSuperFunctions[n][tools`leadingSingularities[{legNos},{ks},cyclic]];If[Length[tools`conformalCutNumbers[{legNos},First[{ks}]]]<Length[tools`cutNumbers[{legNos},First[{ks}]]],Transpose[(Total/@Partition[Transpose[bare],2])],bare]]];
tools`conformalLeadingSingularities[{legNos__Integer},{ks___List},cyclicFull]:=Module[{n=Total[{legNos}],bare},bare=toSuperFunctions[n][tools`leadingSingularities[{legNos},{ks},cyclicFull]];If[Length[tools`conformalCutNumbers[{legNos},First[{ks}]]]<Length[tools`cutNumbers[{legNos},First[{ks}]]],Transpose[(Total/@Partition[Transpose[bare],2])],bare]];

tools`leadingSingularities[{legLens__Integer},{kCharges__}]/;Count[{kCharges},c,{0,\[Infinity]}]==0&&Length[{legLens}]==6:=Module[{legNos={legLens},kList={kCharges},rt,legs},kList=If[legNos===RotateLeft[legNos,3]&&Head[First[kList]]===List,DeleteDuplicates[Join[kList,RotateLeft[#,3]&/@kList]],kList];legs=Mod[Range[legNos[[#]]]+Total[legNos[[1;;#-1]]]&/@Range[Length[legNos]]+1,Total[legNos],1];{If[Head[First[{kCharges}]]===List,Total[(tools`ellipticCutCoefficient[legs,#]&/@kList)],tools`ellipticCutCoefficient[legs,{kCharges}]]+tools`ellipticCorrection[legs,{kCharges}]}];
tools`leadingSingularities[{legLens__Integer},{kCharges__},cyclic]/;Count[{kCharges},c,{0,\[Infinity]}]==0&&Length[{legLens}]==6:=Module[{legNos={legLens},kList={kCharges},rt,legs,n=Total[{legLens}],range},range=If[legNos===RotateLeft[legNos,3],n/2,n];kList=If[legNos===RotateLeft[legNos,3]&&Head[First[{kCharges}]]===List,DeleteDuplicates[Join[kList,RotateLeft[#,3]&/@kList]],kList];legs=Mod[Range[legNos[[#]]]+Total[legNos[[1;;#-1]]]&/@Range[Length[legNos]]+1,n,1];Function[{rot},{If[Head[First[{kCharges}]]===List,Total[(tools`ellipticCutCoefficient[Mod[legs+rot-1,n,1],#]&/@kList)],tools`ellipticCutCoefficient[Mod[legs+rot-1,n,1],{kCharges}]]+tools`ellipticCorrection[Mod[legs+rot-1,n,1],{kCharges}]}]/@Range[range]];



(* ::Section:: *)
(*Contributions to Amplitudes and Ratio Functions*)


(* ::Subsection:: *)
(*Complete Prescriptivity*)


amplitudeIntegrandSeeds[n_,k_,0]/;n>=4&&MemberQ[Range[0,n-4],k]:={amp[k]@@Range[n]};
amplitudeIntegrandSeeds[n_Integer,k_Integer,1]/;n>=4&&MemberQ[Range[0,n-4],k]:=amplitudeIntegrandSeeds[n,k,1]=onShellGraph[#[[1,1]],#[[All,2]]]&/@#&/@((Gather[#,(SameQ@@tools`cutNumbers@@@{#1,#2})&&#1[[1]]===#2[[1]]&]&/@tools`amplitudeIntegrandSeeds[n,k,1]));
amplitudeIntegrandSeeds[n_Integer,k_Integer,2]/;n>=4&&MemberQ[Range[0,n-4],k]:=amplitudeIntegrandSeeds[n,k,2]=Module[{seeds=tools`amplitudeIntegrandSeeds[n,k,2]},List[onShellGraph[#[[1,1]],#[[All,2]]]&/@(Join@@(GatherBy[#,tools`graphSymmetry@@#&]&/@(Join@@(GatherBy[#,tools`cutNumbers@@#&]&/@GatherBy[seeds[[1]],#1[[1]]&]))))(*Gather[seeds[[1]],SameQ@@tools`cutNumbers@@@{#1,#2}&&#1[[1]]===#2[[1]]&]*),Join[onShellGraph[#[[1,1]],#[[All,2]]]&/@Gather[Cases[seeds[[2]],onShellGraph[__],{1}],SameQ@@tools`cutNumbers@@@{#1,#2}&&#1[[1]]===#2[[1]]&],(plus@@(onShellGraph[#[[1,1]],#[[All,2]]]&/@Transpose[List@@@#]))&/@Gather[Cases[seeds[[2]],plus[__],{0,\[Infinity]}],SameQ@@(tools`cutNumbers@@@#&/@{#1,#2})&&#1[[All,1]]===#2[[All,1]]&]],(seeds[[3]]/.onShellGraph[nos_,cols_]:>onShellGraph[nos,{cols}])]];


ratioFunctionSeeds[n_,k_,0]/;n>=4&&MemberQ[Range[0,n-4],k]:=(amp[k]@@Range[n]);
ratioFunctionSeeds[n_,k_,1]/;n>=4&&MemberQ[Range[0,n-4],k]:=List[amplitudeIntegrandSeeds[n,k,1][[1]],-(amp[k]@@Range[n])amplitudeIntegrandSeeds[n,0,1][[1]]];
ratioFunctionSeeds[n_,k_,2]/;n>=4&&MemberQ[Range[0,n-4],k]:=List[amplitudeIntegrandSeeds[n,k,2][[1]],-(amp[k]@@Range[n])amplitudeIntegrandSeeds[n,0,2][[1]],-timesO@@@Tuples[{amplitudeIntegrandSeeds[n,k,1][[1]],amplitudeIntegrandSeeds[n,0,1][[1]]}],(amp[k]@@Range[n])timesO@@@Tuples[{amplitudeIntegrandSeeds[n,0,1][[1]],amplitudeIntegrandSeeds[n,0,1][[1]]}],(Cases[amplitudeIntegrandSeeds[n,k,2][[2]],plus[x__]]/.plus[onShellGraph[{1,1,legs__},ks_List],rest__]:>plus[onShellGraph[{1,1,legs},ks],rest,-timesL[onShellGraph[RotateRight[{legs}+{1,0,0,1}],If[Head[First[ks]]===List,RotateRight/@ks[[All,3;;-1]],RotateRight/@ks[[3;;-1]]]],onShellGraph[{1,1,Total[{legs}]},If[Head[First[ks]]===List,{{c,c,0}},{c,c,0}]]]]),-((amp[k]@@Range[n]))*#&/@(Cases[amplitudeIntegrandSeeds[n,0,2][[2]],plus[x__]]/.plus[onShellGraph[{1,1,legs__},ks_List],rest__]:>plus[onShellGraph[{1,1,legs},ks],rest,-timesL[onShellGraph[RotateRight[{legs}+{1,0,0,1}],If[Head[First[ks]]===List,RotateRight/@ks[[All,3;;-1]],RotateRight/@ks[[3;;-1]]]],onShellGraph[{1,1,Total[{legs}]},If[Head[First[ks]]===List,{{c,c,0}},{c,c,0}]]]])];


(* ::Subsubsection:: *)
(*Backend: Ungrouped Contributions*)


(*Un-Gathered Versions*)
tools`amplitudeIntegrandSeeds[n_Integer,k_Integer,1]/;n>=4&&MemberQ[Range[0,n-4],k]:=tools`amplitudeIntegrandSeeds[n,k,1]=List[tools`onShellGraphSeeds[n,k,{4}],tools`onShellGraphSeeds[n,k,{3}]];
tools`amplitudeIntegrandSeeds[n_Integer,k_Integer,2]/;n>=4&&MemberQ[Range[0,n-4],k]:=tools`amplitudeIntegrandSeeds[n,k,2]=Module[{oneLoopSeeds=tools`onShellGraphSeeds[n,k,{4}]},DeleteDuplicates/@List[Join[tools`onShellGraphSeeds[n,k,{4,0,4}],tools`onShellGraphSeeds[n,k,{4,1,3}],tools`onShellGraphSeeds[n,k,{3,1,3}],(oneLoopSeeds/.{onShellGraph[nos_,ks_]:>Module[{dat=DeleteDuplicates@Select[Transpose/@Partition[Transpose[{nos,ks}],4,1,1],#[[1,4]]>1&]},Sequence@@(onShellGraph[Append[Insert[#1,0,{4}],0],Append[Insert[#2,c,{4}],c]]&@@@dat)]}),(oneLoopSeeds/.{onShellGraph[nos_,ks_]:>Module[{dat=DeleteDuplicates[Transpose/@Partition[Transpose[{nos,ks}],4,1,1][[1;;2]]]},Sequence@@(onShellGraph[Append[Insert[#1,0,{3}],0],Append[Insert[#2,c,{3}],c]]&@@@dat)]})],Join[(oneLoopSeeds/.{onShellGraph[nos_,ks_]:>Module[{dat=DeleteDuplicates@Select[Transpose/@Partition[Transpose[{nos,ks}],4,1,1],#[[1,4]]>1&]},Sequence@@(Join@@(Function[{legNos,kList},Table[onShellGraph[Join[legNos[[1;;3]],{legNos[[4]]-2-j,1,1,j}],Join[kList,{c,c}]],{j,0,legNos[[4]]-2}]]@@@dat))]}),Join@@(oneLoopSeeds/.{onShellGraph[nos_,ks_]:>Module[{dat=DeleteDuplicates@(Transpose/@Partition[Transpose[{nos,ks}],4,1,1])},(Function[{legNos,kList},plus[onShellGraph[RotateLeft[Join[legNos[[1;;3]]-{0,0,1},{1,1},{legNos[[4]]-1}],3],RotateLeft[Join[kList[[1;;3]],{c,c},kList[[{4}]]],3]],onShellGraph[RotateLeft[Join[legNos[[{4,1,2,3}]]-{0,0,0,1},{1,0}],4],RotateLeft[Join[kList[[{4,1,2,3}]],{c,c}],4]],onShellGraph[RotateLeft[Join[legNos[[{1,2,3}]],{0,1},{legNos[[4]]-1}],4],RotateLeft[Join[kList[[{1,2,3}]],{c,c},kList[[{4}]]],4]]]]@@@dat)]})],{onShellGraph[{1,1,0,n-2,0},{c,c,c,k,c}],onShellGraph[{1,1,0,1,n-3},{c,c,c,c,k}],onShellGraph[{1,1,n-3,1,0},{c,c,k,c,c}],onShellGraph[{1,0,n-2,1},{c,c,k,c}],onShellGraph[{1,1,n-2,0},{c,c,k,c}],onShellGraph[{1,0,1,n-2},{c,c,c,k}],Sequence@@Table[onShellGraph[{1,1,j,1,1,n-4-j},{c,c,k,c,c}],{j,0,Floor[(n-4)/2]}]}]];


(* ::Subsection:: *)
(*Conformal Representations*)


conformalAmplitudeIntegrandSeeds[n_,k_,0]/;n>=4&&MemberQ[Range[0,n-4],k]:={(amp[k]@@Range[n])};
conformalAmplitudeIntegrandSeeds[n_,k_,1]/;n>=4&&MemberQ[Range[0,n-4],k]:={(conformalCut@@@amplitudeIntegrandSeeds[n,k,1][[1]])};
conformalAmplitudeIntegrandSeeds[n_,k_,2]/;n>=4&&MemberQ[Range[0,n-4],k]:=List[Join[conformalCut[#[[1,1]],#[[All,2]]]&/@GatherBy[tools`onShellGraphSeeds[n,k,{4,0,4}],{tools`cutTopology@@#,tools`conformalCutNumbers@@#,tools`graphSymmetry@@#}&],conformalCut[#[[1,1]],#[[All,2]]]&/@GatherBy[Select[tools`onShellGraphSeeds[n,k,{4,1,3}],Min[#[[1,{5,6}]]]>1&],{tools`cutTopology@@#,tools`conformalCutNumbers@@#}&],conformalCut[#[[1,1]],#[[All,2]]]&/@GatherBy[((conformalCut@@@Select[tools`onShellGraphSeeds[n,k,{4}],Min[#[[1]]]>1&]/.{conformalCut[nos_,ks_]:>Module[{dat=DeleteDuplicates[Transpose/@Partition[Transpose[{nos,ks}],4,1,1][[1;;2]]]},Sequence@@(conformalCut[Append[Insert[#1,0,{3}],0],Append[Insert[#2,c,{3}],c]]&@@@dat)]})),{tools`cutTopology@@#,tools`conformalCutNumbers@@#,tools`graphSymmetry@@#}&],conformalCut[#[[1,1]],#[[All,2]]]&/@GatherBy[tools`onShellGraphSeeds[n,k,{3,1,3}],{tools`cutTopology@@#,tools`conformalCutNumbers@@#}&]],conformalCut[#[[1,1]],#[[All,2]]]&/@GatherBy[Join@@((conformalCut@@@tools`onShellGraphSeeds[n,k,{4}]/.{{conformalCut[nos_,ks_]:>Module[{dat=DeleteDuplicates@Select[Transpose/@Partition[Transpose[{nos,ks}],4,1,1],#[[1,4]]>1&]},Sequence@@(Join@@(Function[{legNos,kList},Table[conformalCut[Join[legNos[[1;;3]],{legNos[[4]]-2-j,1,1,j}],Join[kList,{c,c}]],{j,0,legNos[[4]]-2}]]@@@dat))]},{conformalCut[nos_,ks_]:>Module[{dat=DeleteDuplicates@(Transpose/@Partition[Transpose[{nos,ks}],4,1,1])},Sequence@@Select[(Function[{legNos,kList},conformalCut[RotateLeft[Join[legNos[[1;;3]]-{0,0,1},{1,1},{legNos[[4]]-1}],3],RotateLeft[Join[kList[[1;;3]],{c,c},kList[[{4}]]],3]]]@@@dat),Min[#[[1,4;;5]]]>1&]]}})),{tools`cutTopology@@#,tools`conformalCutNumbers@@#}&],Table[conformalCut[{1,1,j,1,1,n-4-j},{{c,c,k,c,c}}],{j,0,Floor[(n-4)/2]}]];


conformalRatioFunctionSeeds[n_,k_,0]/;n>=4&&MemberQ[Range[0,n-4],k]:={(amp[k]@@Range[n])};
conformalRatioFunctionSeeds[n_,k_,1]/;n>=4&&MemberQ[Range[0,n-4],k]:=List[conformalAmplitudeIntegrandSeeds[n,k,1][[1]],-(amp[k]@@Range[n])conformalAmplitudeIntegrandSeeds[n,0,1][[1]]];
conformalRatioFunctionSeeds[n_,k_,2]:=List[conformalAmplitudeIntegrandSeeds[n,k,2][[1]],-(amp[k]@@Range[n])conformalAmplitudeIntegrandSeeds[n,0,2][[1]],-merge@@@(Tuples[{amplitudeIntegrandSeeds[n,k,1][[1]],amplitudeIntegrandSeeds[n,0,1][[1]]}]),(amp[k]@@Range[n])(merge@@@(Tuples[{amplitudeIntegrandSeeds[n,0,1][[1]],amplitudeIntegrandSeeds[n,0,1][[1]]}]))];


(* ::Subsection:: *)
(*From "Seed" Contributions to Explicit Formulae for Coefficients, Integrands, and Combined Contributions*)


seedCoefficient[onShellGraph[{legNos__Integer},ks_List]]:=toSuperFunctions[Total[{legNos}]][tools`leadingSingularities[{legNos},ks]];
seedCoefficient[plus[list__]]:=seedCoefficient[First[Cases[{list},onShellGraph[__],{1},1]]];
seedCoefficient[-plus[x__]amp[k_][legs__]]:={-toSuperFunctions[Length[{legs}]][amp[k][legs]]};
seedCoefficient[timesO[x__]amp[k_][legs__]]:={toSuperFunctions[Length[{legs}]][amp[k][legs]]};
seedCoefficient[-timesO[onShellGraph[{legNos__Integer},ks_List],mhvTerm_]]:=-seedCoefficient[onShellGraph[{legNos},ks]];
seedCoefficient[-onShellGraph[x__]amp[k_][legs__]]:={-toSuperFunctions[Length[{legs}]][amp[k][legs]]};
seedCoefficient[conformalCut[{legNos__Integer},ks_List]]:=toSuperFunctions[Total[{legNos}]][tools`conformalLeadingSingularities[{legNos},ks]];

seedIntegrand[onShellGraph[{legNos__Integer},ks_List]]:=tools`basisIntegrands[{legNos},ks];
seedIntegrand[plus[list__onShellGraph]]:=Total[seedIntegrand/@{list}];
seedIntegrand[plus[list__onShellGraph,-timesL[onShellGraph[left__],onShellGraph[right__]]]]:=(Total[tools`basisIntegrands[Sequence@@#]&/@{list}]-(((RotateRight[tools`basisIntegrands[left,cyclicFull],(First[{left}][[1]]-1)][[1]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]))*#&/@(tools`basisIntegrands[right])));
seedIntegrand[-plus[x__]amp[k_][legs__]]:=seedIntegrand[plus[x]];
seedIntegrand[timesO[onShellGraph[left__],onShellGraph[right__]]amp[k_][legs__]]:=(seedIntegrand[onShellGraph[left]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]])*((seedIntegrand[onShellGraph[right]]));
seedIntegrand[-timesO[onShellGraph[left__],onShellGraph[right__]]]:=(seedIntegrand[onShellGraph[left]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]])*((seedIntegrand[onShellGraph[right]][[1]]));
seedIntegrand[-onShellGraph[x__]amp[k_][legs__]]:=seedIntegrand[onShellGraph[x]];
seedIntegrand[conformalCut[{legNos__Integer},ks_List]]:=tools`conformalIntegrands[{legNos},ks];

seedContribution[term_]/;Not[Head[term]===List]:=(seedCoefficient[term] . seedIntegrand[term]);
seedContribution[terms_List]:=seedContribution/@terms;

completeContributions[term_]/;Not[Head[term]===List]:=Dot@@@Transpose[{tools`completeCoefficients[term],tools`completeIntegrands[term]}];
completeContributions[terms_List]:=completeContributions/@terms;


(* ::Subsubsection:: *)
(*Backend: constructing complete contributions to amplitudes (cyclic images of seeds)*)


tools`completeCoefficients[onShellGraph[{legNos__Integer},ks_List]]:=(toSuperFunctions[Total[{legNos}]][tools`leadingSingularities[{legNos},ks,cyclic]]/.{superFunction[1,{}]->1});
tools`completeCoefficients[plus[list__]]:=tools`completeCoefficients[First[Cases[{list},onShellGraph[__],{1},1]]];
tools`completeCoefficients[-plus[x__]amp[k_][legs__]]:={-toSuperFunctions[Length[{legs}]][amp[k][legs]]}&/@Range[Length[{legs}]];
tools`completeCoefficients[timesO[onShellGraph[x__],onShellGraph[y__]]amp[k_][legs__]]:={toSuperFunctions[Length[{legs}]][amp[k][legs]]}&/@Range[Length[tools`completeCoefficients[onShellGraph[x]]]Length[tools`completeCoefficients[onShellGraph[y]]]];
tools`completeCoefficients[-timesO[onShellGraph[{legNos__Integer},ks_List],onShellGraph[y__]]]:=Join@@Transpose[(-tools`completeCoefficients[onShellGraph[{legNos},ks]])&/@Range[Length[tools`completeCoefficients[onShellGraph[y]]]]];
tools`completeCoefficients[-onShellGraph[x__]amp[k_][legs__]]:={-toSuperFunctions[Length[{legs}]][amp[k][legs]]}&/@Range[Length[tools`completeCoefficients[onShellGraph[x]]]];
tools`completeCoefficients[conformalCut[{legNos__Integer},ks_List]]:=(toSuperFunctions[Total[{legNos}]][tools`conformalLeadingSingularities[{legNos},ks,cyclic]]/.{superFunction[1,{}]->1});
tools`completeCoefficients[-conformalCut[x__]amp[k_][legs__]]:={-toSuperFunctions[Length[{legs}]][amp[k][legs]]}&/@Range[Length[tools`completeCoefficients[conformalCut[x]]]];
tools`completeCoefficients[-merge[onShellGraph[{legNos__Integer},{ks__}],onShellGraph[right__]]]:=(Join@@Transpose[(-tools`completeCoefficients[onShellGraph[{legNos},{ks}]])&/@Range[Length[tools`completeCoefficients[onShellGraph[right]]]]]);
tools`completeCoefficients[merge[onShellGraph[x__],onShellGraph[y__]]amp[k_][legs__]]:={toSuperFunctions[Length[{legs}]][amp[k][legs]]}&/@Range[Length[tools`completeCoefficients[onShellGraph[x]]]Length[tools`completeCoefficients[onShellGraph[y]]]];

tools`completeIntegrands[onShellGraph[{legNos__Integer},ks_List]]:=If[(Length[{legNos}]==4&&Count[ks,c,{0,\[Infinity]}]==0)||Length[{legNos}]==3,tools`basisIntegrands[{legNos},ks,cyclic],symmetrize@tools`basisIntegrands[{legNos},ks,cyclic]];
tools`completeIntegrands[plus[list__onShellGraph]]:=Total[tools`completeIntegrands/@{list}];
tools`completeIntegrands[plus[list__onShellGraph,-timesL[onShellGraph[left__],onShellGraph[right__]]]]:=(Total[tools`completeIntegrands/@{list}]-symmetrize[(((RotateRight[tools`basisIntegrands[left,cyclicFull],(First[{left}][[1]]-1)]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]))*(tools`basisIntegrands[right,cyclicFull][[All,1]]))]);
tools`completeIntegrands[-onShellGraph[x__]amp[k_][legs__]]:=tools`completeIntegrands[onShellGraph[x]];
tools`completeIntegrands[-plus[x__]amp[k_][legs__]]:=tools`completeIntegrands[plus[x]];
tools`completeIntegrands[-timesO[onShellGraph[left__],onShellGraph[right__]]]:=symmetrize/@(Times@@@Tuples[{(tools`completeIntegrands[onShellGraph[left]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]),((tools`completeIntegrands[onShellGraph[right]][[All,1]]))}]);
tools`completeIntegrands[timesO[onShellGraph[left__],onShellGraph[right__]]amp[k_][legs__]]:=symmetrize/@(Times@@@Tuples[{(tools`completeIntegrands[onShellGraph[left]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]),((tools`completeIntegrands[onShellGraph[right]]))}]);
tools`completeIntegrands[conformalCut[{legNos__Integer},ks_List]]:=If[Length[{legNos}]==4&&Count[ks,c,{0,\[Infinity]}]==0,#,symmetrize@#]&@tools`conformalIntegrands[{legNos},ks,cyclic];
tools`completeIntegrands[-conformalCut[x__]amp[k_][legs__]]:=tools`completeIntegrands[conformalCut[x]];
tools`completeIntegrands[-merge[onShellGraph[left__],onShellGraph[right__]]]:=(Function[{a,b},tools`merge[#,b]&/@a]@@@Tuples[({(tools`completeIntegrands[onShellGraph[left]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]),((tools`completeIntegrands[onShellGraph[right]][[All,1]]))}/.ab[x_,cap[{z___},{X1,X2,w_}],y_]:>ab[X1,X2,w,cap[{x,y},{z}]])]);
tools`completeIntegrands[merge[onShellGraph[left__],onShellGraph[right__]]amp[k_][legs__]]:=(Function[{a,b},tools`merge[#,b]&/@a]@@@Tuples[({(tools`completeIntegrands[onShellGraph[left]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]]),((tools`completeIntegrands[onShellGraph[right]][[All,1]]))}/.ab[x_,cap[{z___},{X1,X2,w_}],y_]:>ab[X1,X2,w,cap[{x,y},{z}]])]);

tools`merge[left_,right_]:=Module[{num=FullSimplify[(Expand[Numerator[Together[left]]*Numerator[Together[right]]]//.{ab[a___,X1,X2,b___]ab[c___,X1,X2,d___]:>ab[a,b,c,d],eps[q___,{X1,X2},r___]ab[c___,X1,X2,d___]:>eps[q,{c,d},r],Power[ab[a___,X1,X2,b___],2]:>0})]},symmetrize@((num/(Denominator[Together[left]]Denominator[Together[right]])ab[A,B,X1,X2] ab[C,D,X1,X2]/ab[A,B,C,D]//.ab[x___,y_,z___,y_,w___]:>0))];


==> anc/prescriptive_amps_walkthrough.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     51584,       1396]
NotebookOptionsPosition[     39335,       1183]
NotebookOutlinePosition[     42063,       1245]
CellTagsIndexPosition[     42020,       1242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Prescriptive Amplitudes in sYM: Details", "Section",
 CellChangeTimes->{{3.999954574412281*^9, 3.9999545762838707`*^9}, {
  3.999955027185235*^9, 3.999955056695179*^9}, {4.004612980203618*^9, 
  4.0046129941288967`*^9}},ExpressionUUID->"dcf33ff4-6576-4af8-bea0-\
d06026eb4f91"],

Cell[TextData[{
 "This notebook demonstrates the primary use and functionality of the master \
integral basis provided in ",
 StyleBox["prescriptive_amps.m",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.9999550988232307`*^9, 3.9999551407438297`*^9}, {
  4.004613005664648*^9, 
  4.0046130094149723`*^9}},ExpressionUUID->"80850b01-e585-4879-936b-\
4d4cc844ce2e"],

Cell[CellGroupData[{

Cell["Loading the Toolbox and Definitions", "Subsection",
 CellChangeTimes->{{3.999955143115903*^9, 3.999955148165159*^9}, {
  3.999955283062825*^9, 
  3.999955287716551*^9}},ExpressionUUID->"07fc1150-7bae-494e-ba5c-\
07b5decb258f"],

Cell[TextData[{
 "This notebook should be located in the same directory as the file ",
 StyleBox["prescriptive_amps.m",
  FontWeight->"Bold"],
 StyleBox["\[LineSeparator]If so, it can be loaded into memory via the \
following command:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999955228945817*^9, 3.9999552741774197`*^9}, {
   3.9999553924055767`*^9, 3.9999553944933653`*^9}, 4.000131323853134*^9, {
   4.004613018920013*^9, 
   4.004613026879094*^9}},ExpressionUUID->"f8eb9a13-7def-41bb-9ef9-\
d9b14344155c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "prescriptive_amps.m"}]}], "Input",
 CellChangeTimes->{{3.9999551515274553`*^9, 3.999955152699066*^9}, {
   3.9999552142277308`*^9, 3.999955224977088*^9}, 4.0046130313159237`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"ab35e57e-7ad4-4063-87ae-d6f50a67119f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Seed Contributions to Amplitudes and Ratio Functions", "Section",
 CellChangeTimes->{{4.0046130784223557`*^9, 
  4.004613095484228*^9}},ExpressionUUID->"d08dcc73-228d-428e-aafa-\
4ef1da79a4c1"],

Cell[CellGroupData[{

Cell["Completely-Prescriptive Representations at One and Two Loops", \
"Subsection",
 CellChangeTimes->{{4.004613098926868*^9, 
  4.004613142867001*^9}},ExpressionUUID->"7ffd3d77-a5d8-4ef3-a2b5-\
fd75cb690c81"],

Cell[CellGroupData[{

Cell[TextData[{
 "amplitudeIntegrandSeeds[",
 StyleBox["n_,k_,\[ScriptL]_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.004613165530362*^9, 
  4.004613198266862*^9}},ExpressionUUID->"8cf7aa31-7447-404e-8466-\
1971d2e74d83"],

Cell[TextData[{
 "Contributions to amplitudes are represented in terms of (cyclic) ",
 StyleBox["\[OpenCurlyDoubleQuote]seeds\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", which abstractly represent sets of terms. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.0046132129590197`*^9, 
  4.0046132564481287`*^9}},ExpressionUUID->"da04f816-44b6-4c6b-b019-\
c022048ab3f3"],

Cell[BoxData[{
 RowBox[{"amplitudeIntegrandSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613168675499*^9, 4.00461317739021*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7d5df486-d7f9-447b-807e-ae21baa448d1"],

Cell[BoxData[{
 RowBox[{"amplitudeIntegrandSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613261010599*^9, 4.004613272171915*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ab8b98f3-970c-48fb-abe6-dc7a458f6e48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "ratioFunctionSeeds[",
 StyleBox["n_,k_,\[ScriptL]_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.004613292354691*^9, 
  4.004613319859528*^9}},ExpressionUUID->"62da79d6-2e07-4a04-a73f-\
fe92cca56db5"],

Cell[TextData[{
 "As with amplitudes, contributions to ratio functions (relative to MHV) are \
encoded also by ",
 StyleBox["seeds",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.0046133229221897`*^9, 
  4.004613346848082*^9}},ExpressionUUID->"1b6ef2c9-fb02-445c-a736-\
6c9a86ab8ba5"],

Cell[BoxData[{
 RowBox[{"ratioFunctionSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613300351342*^9, 4.004613309394993*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"59d13440-4a77-490f-9dde-5653f91d34ec"],

Cell[BoxData[{
 RowBox[{"ratioFunctionSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.0046133501989326`*^9, 4.004613355477146*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a2fec8cb-7c9d-4c60-9dfd-e58d52db31b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "seedCoefficient[",
 StyleBox["seed_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.004613480541732*^9, 
  4.004613518915608*^9}},ExpressionUUID->"7b6acbb6-c551-4e46-b1b8-\
0c0ffb99bb85"],

Cell[TextData[{
 "The individual terms in these ",
 StyleBox["seeds",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" can be converted into explicit ",
  FontWeight->"Plain"],
 StyleBox["superFunction",
  FontWeight->"Bold"],
 StyleBox[" objects using ",
  FontWeight->"Plain"],
 StyleBox["seedCoefficient",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.0046135211626453`*^9, 
  4.004613558720378*^9}},ExpressionUUID->"db2f6331-a89b-4ba9-921b-\
74c530b6d4ee"],

Cell[BoxData[{
 RowBox[{"egSeeds", "=", 
  RowBox[{
   RowBox[{"ratioFunctionSeeds", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.0046135355321903`*^9, 4.004613536475133*^9}, {
  4.0046135703998203`*^9, 4.0046135716969357`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"3e0f46d0-7a61-4d2f-9ae6-2d100187d5a9"],

Cell[BoxData[
 RowBox[{"seedCoefficient", "/@", "egSeeds"}]], "Input",
 CellChangeTimes->{{4.004613494422264*^9, 4.0046135090190687`*^9}, {
  4.004613574196908*^9, 4.004613575076181*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"a7273309-07e3-4cbb-89fe-e8452ce58b9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "seedIntegrand[",
 StyleBox["seed_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.004613564502644*^9, 4.004613565159396*^9}, {
  4.0046136015223618`*^9, 
  4.004613607705262*^9}},ExpressionUUID->"7cabebe7-e256-4f7f-be0b-\
a95f038ca5ce"],

Cell[TextData[{
 "Similarly, the explicit integrand (",
 StyleBox["without symmetrization in loops!",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[") of the master associated with a given ",
  FontWeight->"Plain"],
 StyleBox["seed",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" can be obtained using ",
  FontWeight->"Plain"],
 StyleBox["seedIntegrand",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.004613609336837*^9, 
  4.00461366444269*^9}},ExpressionUUID->"4b682f6f-834c-4353-839a-\
3c5c609ce55f"],

Cell[BoxData[{
 RowBox[{"egSeeds", "=", 
  RowBox[{
   RowBox[{"ratioFunctionSeeds", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",ExpressionUUID->"8bb762cb-cb1b-\
4d13-8432-d5ed86f86918"],

Cell[BoxData[{
 RowBox[{"seedIntegrand", "/@", "egSeeds"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613566882057*^9, 4.004613591833787*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"430f1424-326e-47bd-9caa-fda11dfd5003"],

Cell[BoxData[{
 RowBox[{"egSeed", "=", 
  RowBox[{"RandomChoice", "[", 
   RowBox[{"First", "[", 
    RowBox[{"amplitudeIntegrandSeeds", "[", 
     RowBox[{"10", ",", "3", ",", "2"}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "egSeed", "]"}]}], "Input",
 CellChangeTimes->{{4.004613674182928*^9, 4.0046136932639437`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2ad7aae6-04a0-4f02-8e33-aac6ed26c4f8"],

Cell[BoxData[{
 RowBox[{"seedIntegrand", "[", "egSeed", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613697953371*^9, 4.004613703704858*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"2e6a54df-fee4-455f-bebe-2f555dfbe9cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "completeContributions[",
 StyleBox["seed_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.004613872259995*^9, 
  4.0046139258145742`*^9}},ExpressionUUID->"e3107402-9381-4d16-b6e8-\
ca8d5c9c52c2"],

Cell[TextData[{
 "The complete set of coefficients and integrands generated by a given ",
 StyleBox["seed",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " is generated using ",
 StyleBox["completeContributions",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.004613909475997*^9, 
  4.004613943621581*^9}},ExpressionUUID->"d0325523-12cc-487e-a328-\
fce2a6b2d80b"],

Cell[BoxData[{
 RowBox[{"completeContributions", "[", "egSeeds", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613874563204*^9, 
  4.004613899453244*^9}},ExpressionUUID->"571b60d6-dd79-4397-9feb-\
9ad8610fe9ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Conformal Representations of Amplitudes and Ratio Functions at One and Two \
Loops\
\>", "Subsection",
 CellChangeTimes->{{4.0046137279621143`*^9, 
  4.004613749857215*^9}},ExpressionUUID->"c84e6593-e671-42dc-a00d-\
a600b51b239a"],

Cell[CellGroupData[{

Cell[TextData[{
 "conformalAmplitudeIntegrandSeeds[",
 StyleBox["n_,k_,\[ScriptL]_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.004613165530362*^9, 4.004613198266862*^9}, {
  4.004613758063055*^9, 
  4.004613768021002*^9}},ExpressionUUID->"e2be22a4-5cec-4f81-8f28-\
ced8928d1951"],

Cell[TextData[{
 "Contributions to amplitudes are represented in terms of (cyclic) ",
 StyleBox["\[OpenCurlyDoubleQuote]seeds\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", which abstractly represent sets of terms. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.0046132129590197`*^9, 
  4.0046132564481287`*^9}},ExpressionUUID->"910a9e82-26d6-478e-9d31-\
60920bccbc15"],

Cell[BoxData[{
 RowBox[{"conformalAmplitudeIntegrandSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613168675499*^9, 4.00461317739021*^9}, {
  4.00461375984982*^9, 4.004613761185206*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2d9ab8f7-5652-4d39-bf99-a21717243610"],

Cell[BoxData[{
 RowBox[{"conformalAmplitudeIntegrandSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.004613261010599*^9, 4.004613272171915*^9}, {
  4.00461377382248*^9, 4.0046137747943573`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a25111ac-a28f-4302-be81-700b731357b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "conformalRatioFunctionIntegrandSeeds[",
 StyleBox["n_,k_,\[ScriptL]_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]:"
}], "Subsubsection",
 CellChangeTimes->{{4.00461378626799*^9, 
  4.004613800809367*^9}},ExpressionUUID->"ec4473d7-6d65-45d3-b3b3-\
bf25f7167de7"],

Cell[BoxData[{
 RowBox[{"conformalRatioFunctionSeeds", "[", 
  RowBox[{"6", ",", "1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "@", "%"}]}], "Input",
 CellChangeTimes->{{4.004613805508605*^9, 4.004613816352254*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"bb77cefb-1147-4017-91ec-4592267cba8a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation of Integrands for Specified Kinematics", "Section",
 CellChangeTimes->{{4.004613962737578*^9, 
  4.004613978042632*^9}},ExpressionUUID->"4cad50da-f3a6-49ee-95b4-\
8f08c93e01db"],

Cell[CellGroupData[{

Cell["Specification of Kinematics", "Subsection",
 CellChangeTimes->{{4.004613981891594*^9, 
  4.0046139876698513`*^9}},ExpressionUUID->"e9e4524d-94c8-4748-b916-\
89f1c63aee74"],

Cell[CellGroupData[{

Cell["showTwistors", "Subsubsection",
 CellChangeTimes->{{4.004614066152733*^9, 
  4.004614067633869*^9}},ExpressionUUID->"2dd7eaa6-ac64-4cb7-b96b-\
7f0a7398db2a"],

Cell[TextData[{
 StyleBox["showTwistors",
  FontWeight->"Bold"],
 StyleBox[" gives a graphical representation of the twistors currently \
defined.\n\t",
  FontWeight->"Plain"],
 StyleBox["Note:",
  FontWeight->"Bold"],
 StyleBox[" the toolbox calls ",
  FontWeight->"Plain"],
 StyleBox["useReferenceKinematics[14]",
  FontWeight->"Bold"],
 StyleBox[" upon loading, so that there are already pre-defined kinematics",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.004614070697927*^9, 
  4.004614134168663*^9}},ExpressionUUID->"08658e51-a137-43dc-88a7-\
2b7a934065f6"],

Cell[BoxData["showTwistors"], "Input",
 CellChangeTimes->{{4.004614099208913*^9, 4.0046141019583263`*^9}, {
  4.004614137274897*^9, 4.004614138393034*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4a7a35cc-9fd1-44fd-8b8b-1e49ceab8b7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "useRandomKinematics[",
 StyleBox["n_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.0046139940969973`*^9, 
  4.004614009853497*^9}},ExpressionUUID->"151c95a1-71ea-43c1-8c8c-\
743d051b9b05"],

Cell[TextData[{
 "Random sets of momentum twistors can be generated using ",
 StyleBox["useRandomKinematics",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.004614011437516*^9, 
  4.004614025787293*^9}},ExpressionUUID->"a801063a-b9c9-4a67-b2df-\
9c8815d91a7e"],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{4.004613995196637*^9, 4.004614001680428*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"986bcb53-6e62-4649-95b0-5b22407f4d54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "useReferenceKinematics[",
 StyleBox["n_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.004614030306566*^9, 
  4.004614038703463*^9}},ExpressionUUID->"7d89d58d-9aaa-4cbc-85da-\
b2e172c1aed2"],

Cell[TextData[{
 "A particularly nice set of reference kinematics is generated by ",
 StyleBox["useReferenceKinematics",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.004614040639832*^9, 
  4.004614054872408*^9}},ExpressionUUID->"d5558823-f6e1-4f33-a4fa-\
56fc0befabb0"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{4.004614056948225*^9, 4.004614061355218*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"90ca4b45-61a3-44ec-b11f-8dbcb211e21d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["evaluate", "Subsubsection",
 CellChangeTimes->{{4.004614253288515*^9, 
  4.004614256617681*^9}},ExpressionUUID->"5f0b2372-87a3-4bb5-86ff-\
b8f09f86e1a3"],

Cell[TextData[{
 StyleBox["evaluate",
  FontWeight->"Bold"],
 StyleBox[" uses the ",
  FontWeight->"Plain"],
 StyleBox["Global",
  FontWeight->"Bold"],
 StyleBox[" variables ",
  FontWeight->"Plain"],
 StyleBox["Zs",
  FontWeight->"Bold"],
 StyleBox[" to evaluate analytic expressions involving momentum twistor \
variables",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.004614257964521*^9, 
  4.0046142876741734`*^9}},ExpressionUUID->"c707edf3-a352-4914-9493-\
abd92313dc8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["evaluateSym", "Subsubsection",
 CellChangeTimes->{{4.0046142928822937`*^9, 
  4.004614295074706*^9}},ExpressionUUID->"13ea45aa-f1fe-4a72-8f28-\
1b35a97195df"],

Cell[TextData[{
 "Same as ",
 StyleBox["evaluate",
  FontWeight->"Bold"],
 StyleBox[", but automatically symmetrizes between the loop variables \
assigned to AB and CD. \n(This is important for recursed formulae, which are \
not analytically symmetrized prior to evaluation.)",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.00461429953441*^9, 4.004614358957551*^9}, {
  4.004614431702533*^9, 
  4.004614435640954*^9}},ExpressionUUID->"d4de06b5-48d6-4392-a23c-\
bab37582a39f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking Correctness of Integrand Representations", "Section",
 CellChangeTimes->{{4.004614168984035*^9, 4.004614178111917*^9}, {
  4.004614213064719*^9, 
  4.004614215736903*^9}},ExpressionUUID->"095e347d-c72f-4832-8de4-\
d95d40d42221"],

Cell[CellGroupData[{

Cell["Amplitude Integrands", "Subsection",
 CellChangeTimes->{{4.004615262564357*^9, 
  4.00461526509159*^9}},ExpressionUUID->"63281a76-2221-4df9-9155-\
07cdbf834ef8"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s verify amplitude integrands between ",
 StyleBox["on-shell recursion, completely prescriptive, ",
  FontWeight->"Bold"],
 StyleBox["and",
  FontWeight->"Plain"],
 StyleBox[" conformal representations",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.004614842467458*^9, 
  4.004614879276329*^9}},ExpressionUUID->"2fa109fc-ad96-4ea1-a7ec-\
d54ebb7e8805"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK", ",", "egL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"useReferenceKinematics", "[", "egN", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{4.0046148849127827`*^9, 4.004614892611332*^9}, {
  4.00461495026442*^9, 4.004614954824958*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6c58bdaf-7f3a-4cb6-9d7e-6a459e2755a6"],

Cell[CellGroupData[{

Cell["On-Shell Recursion", "Subsubsection",
 CellChangeTimes->{{4.0046143813144903`*^9, 
  4.00461439219763*^9}},ExpressionUUID->"2aaee681-ba7d-4a8f-ba5b-\
e7badbc8695d"],

Cell["\<\
Obtain an analytic expression for the integrand using on-shell recursion:\
\>", "Text",
 CellChangeTimes->{{4.0046144146398363`*^9, 
  4.004614429384232*^9}},ExpressionUUID->"7bdc6c6e-8fd1-4adf-8dd3-\
3dfe99a8be83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticRepresentation0", "=", 
   RowBox[{
    RowBox[{"toSuperFunctions", "[", "egN", "]"}], "[", 
    RowBox[{"recursedAmpTerms", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"niceTime", "[", 
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
    "\"\< required to generate recursed form of \>\"", ",", "egN", ",", 
    "\"\<-point \>\"", ",", 
    RowBox[{"Superscript", "[", 
     RowBox[{"\"\<N\>\"", ",", "egK"}], "]"}], ",", 
    "\"\<MHV amplitude at \>\"", ",", "egL", ",", "\"\< loops.\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "analyticRepresentation0", "]"}]}], "Input",
 CellChangeTimes->{{4.0046141813328543`*^9, 4.004614244674486*^9}, {
   4.004614368837042*^9, 4.004614410839177*^9}, {4.004614450946354*^9, 
   4.004614488267576*^9}, {4.004614654381632*^9, 4.004614824598143*^9}, 
   4.004614903967105*^9, {4.004615555945733*^9, 
   4.004615559860824*^9}},ExpressionUUID->"8ecd5749-78e5-4cf9-8b7b-\
581b91e42d93"],

Cell[TextData[{
 "We then evaluate terms using ",
 StyleBox["evaluate",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{4.004614906176593*^9, 
  4.0046149199634047`*^9}},ExpressionUUID->"5eb6eb2b-7cb8-43ec-a1be-\
60f805ef4ca7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numericRepresentation0", "=", 
   RowBox[{
    RowBox[{"componentFunction", "[", "]"}], "[", 
    RowBox[{"evaluateSym", "[", "analyticRepresentation0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"niceTime", "[", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
   "\"\< required to evaluate recursed form amplitude and extract component \
functions.\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "numericRepresentation0", "]"}]}], "Input",
 CellChangeTimes->{{4.0046141813328543`*^9, 4.004614244674486*^9}, {
   4.004614368837042*^9, 4.004614410839177*^9}, {4.004614450946354*^9, 
   4.004614488267576*^9}, {4.004614654381632*^9, 4.004614824598143*^9}, 
   4.004614903967105*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"bc8335ff-5e32-4fc2-a8cb-4962050a72d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conformal Representation", "Subsubsection",
 CellChangeTimes->{{4.004614970521493*^9, 
  4.004614978353997*^9}},ExpressionUUID->"3c3a0d25-8764-4a0f-bcd2-\
b9889177a0a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticRepresentation1", "=", 
   RowBox[{"completeContributions", "@", 
    RowBox[{"conformalAmplitudeIntegrandSeeds", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"niceTime", "[", 
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
    "\"\< required to generate complete expressions for \>\"", ",", "egN", 
    ",", "\"\<-point \>\"", ",", 
    RowBox[{"Superscript", "[", 
     RowBox[{"\"\<N\>\"", ",", "egK"}], "]"}], ",", 
    "\"\<MHV amplitude at \>\"", ",", "egL", ",", 
    "\"\< loops using local, conformal masters\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "analyticRepresentation1"}]}], "Input",
 CellChangeTimes->{{4.004614985624064*^9, 4.0046150668885517`*^9}, {
  4.004615547774109*^9, 
  4.0046155489502153`*^9}},ExpressionUUID->"595244bf-7c88-42c1-9391-\
b0f0443a12b1"],

Cell[TextData[{
 "When expressed in terms of master integrals, individual integrands and \
coefficients are ",
 StyleBox["algebraic",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", but they have been grouped so that each set should be rational. \
Thus, ",
  FontWeight->"Plain"],
 StyleBox["rationalize",
  FontWeight->"Bold"],
 StyleBox[" can be used to make this fact manifest",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.0046150938497353`*^9, 
  4.004615147630616*^9}},ExpressionUUID->"d36a5ac7-c9ce-4fab-b928-\
98f394b5768a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numericRepresentation1", "=", 
   RowBox[{"rationalize", "[", 
    RowBox[{
     RowBox[{"componentFunction", "[", "]"}], "[", 
     RowBox[{"evaluate", "[", "analyticRepresentation1", "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"niceTime", "[", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
   "\"\< required to evaluate the conformal form of the amplitude and extract \
its component functions.\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Flatten", "@", "numericRepresentation1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{"Total", "[", "numericRepresentation0", "]"}]}]}], "Input",
 CellChangeTimes->{{4.004614985624064*^9, 4.00461509140067*^9}, {
  4.004615150825677*^9, 4.004615190334716*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8bc8436e-02c2-4417-8865-8180f96e72c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete Prescriptivity", "Subsubsection",
 CellChangeTimes->{{4.004615205298707*^9, 
  4.004615209568247*^9}},ExpressionUUID->"2e4289e3-051f-486e-97ae-\
dd4ae400e62e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticRepresentation2", "=", 
   RowBox[{"completeContributions", "@", 
    RowBox[{"amplitudeIntegrandSeeds", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"niceTime", "[", 
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
    "\"\< required to generate complete expressions for \>\"", ",", "egN", 
    ",", "\"\<-point \>\"", ",", 
    RowBox[{"Superscript", "[", 
     RowBox[{"\"\<N\>\"", ",", "egK"}], "]"}], ",", 
    "\"\<MHV amplitude at \>\"", ",", "egL", ",", 
    "\"\< loops using local, completely prescriptive masters\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "analyticRepresentation2"}]}], "Input",
 CellChangeTimes->{{4.0046152146624002`*^9, 4.004615228635779*^9}, {
  4.0046155395701*^9, 
  4.004615539901444*^9}},ExpressionUUID->"294f3246-4032-4387-8ca0-\
924817d58c29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numericRepresentation2", "=", 
   RowBox[{"rationalize", "[", 
    RowBox[{
     RowBox[{"componentFunction", "[", "]"}], "[", 
     RowBox[{"evaluate", "[", "analyticRepresentation2", "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"niceTime", "[", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
   "\"\< required to evaluate the conformal form of the amplitude and extract \
its component functions.\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Flatten", "@", "numericRepresentation2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{"Total", "[", "numericRepresentation0", "]"}]}]}], "Input",
 CellChangeTimes->{{4.004615240164089*^9, 4.0046152449186497`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"3df02233-e537-4c9b-b8fc-cb1939f78046"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ratio Function Integrands", "Subsection",
 CellChangeTimes->{{4.004615268396284*^9, 
  4.004615270879265*^9}},ExpressionUUID->"3d1511d3-1c36-4ee6-b2e4-\
7cb9ca3955cb"],

Cell["\<\
Similarly, we may verify the representations of ratio functions between \
conformal and non-conformal representations: \
\>", "Text",
 CellChangeTimes->{{4.004615275649143*^9, 
  4.004615292484812*^9}},ExpressionUUID->"c76b93f4-9a0a-4f47-9e64-\
b9511a40ab3c"],

Cell[CellGroupData[{

Cell["Conformal Ratio Functions", "Subsubsection",
 CellChangeTimes->{{4.004615325906065*^9, 
  4.004615328632943*^9}},ExpressionUUID->"4e48fed1-dd89-44b2-b955-\
9f2d3743f264"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticRepresentation1", "=", 
   RowBox[{"completeContributions", "@", 
    RowBox[{"conformalRatioFunctionSeeds", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"niceTime", "[", 
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
    "\"\< required to generate complete expressions for \>\"", ",", "egN", 
    ",", "\"\<-point \>\"", ",", 
    RowBox[{"Superscript", "[", 
     RowBox[{"\"\<N\>\"", ",", "egK"}], "]"}], ",", 
    "\"\<MHV ratio function at \>\"", ",", "egL", ",", 
    "\"\< loops using local, conformal masters\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "analyticRepresentation1"}]}], "Input",
 CellChangeTimes->{{4.0046153018646097`*^9, 4.004615309668859*^9}, {
  4.00461553502621*^9, 
  4.004615536344686*^9}},ExpressionUUID->"0224ee25-594e-4d1a-8942-\
50469844eec4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numericRepresentation1", "=", 
   RowBox[{"rationalize", "[", 
    RowBox[{
     RowBox[{"componentFunction", "[", "]"}], "[", 
     RowBox[{"evaluate", "[", "analyticRepresentation1", "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"niceTime", "[", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
   "\"\< required to evaluate the conformal form of the ratio function and \
extract its component functions.\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Flatten", "@", "numericRepresentation1"}], "]"}]}], "Input",
 CellChangeTimes->{{4.004615348680534*^9, 4.004615350137171*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ce339bb7-5d23-423b-b4ad-6569d7b47b68"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Completely Prescriptive Ratio Functions", "Subsubsection",
 CellChangeTimes->{{4.004615331276188*^9, 
  4.004615337269813*^9}},ExpressionUUID->"281e3031-7e96-4961-ac6c-\
ba8abc1e4758"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"analyticRepresentation2", "=", 
   RowBox[{"completeContributions", "@", 
    RowBox[{"ratioFunctionSeeds", "[", 
     RowBox[{"egN", ",", "egK", ",", "egL"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"niceTime", "[", 
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
    "\"\< required to generate complete expressions for \>\"", ",", "egN", 
    ",", "\"\<-point \>\"", ",", 
    RowBox[{"Superscript", "[", 
     RowBox[{"\"\<N\>\"", ",", "egK"}], "]"}], ",", 
    "\"\<MHV ratio function at \>\"", ",", "egL", ",", 
    "\"\< loops using local, completely prescriptive masters masters\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "analyticRepresentation2"}]}], "Input",
 CellChangeTimes->{{4.004615361834963*^9, 4.004615375867949*^9}, {
  4.004615493872954*^9, 4.004615496169492*^9}, {4.0046155297033243`*^9, 
  4.0046155299515867`*^9}},ExpressionUUID->"f026bac4-8f08-44dc-9be0-\
089f45e3bc47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numericRepresentation2", "=", 
   RowBox[{"rationalize", "[", 
    RowBox[{
     RowBox[{"componentFunction", "[", "]"}], "[", 
     RowBox[{"evaluate", "[", "analyticRepresentation2", "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"niceTime", "[", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], ",", 
   "\"\< required to evaluate the prescriptive form of the ratio function and \
extract its component functions.\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Flatten", "@", "numericRepresentation2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", "numericRepresentation1", "]"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{4.004615393189788*^9, 4.004615409811751*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"4a747ecf-831e-480b-919d-e4a952b723b3"],

Cell[BoxData[
 RowBox[{"Length", "/@", "analyticRepresentation1"}]], "Input",
 CellChangeTimes->{{4.004615524744258*^9, 4.004615524836049*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cdea44d8-854a-4cc4-9424-5dab5d15e723"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.004615498338681*^9, 
  4.004615527518902*^9}},ExpressionUUID->"19a9b421-65a8-461e-9596-\
bb66491eecf0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Verifying the Term-wise Local Finiteness of the Ratio Function\
\>", "Section",
 CellChangeTimes->{{4.004615418085264*^9, 
  4.004615429126741*^9}},ExpressionUUID->"d98a81b9-8c83-479b-8e77-\
aa2c9592d1a8"],

Cell[TextData[{
 "In the completely prescriptive representation, the only terms not ",
 StyleBox["obviously",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" locally-finite are the combinations such as ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{4.004615432616914*^9, 
  4.0046154538490763`*^9}},ExpressionUUID->"eed4651d-abd5-4686-b63f-\
e6eccdc29b6b"],

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{"RandomChoice", "[", 
   RowBox[{
    RowBox[{"ratioFunctionSeeds", "[", 
     RowBox[{"8", ",", "1", ",", "2"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"-", "2"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.0046154552077427`*^9, 4.004615476150009*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"29bb59e2-7be6-4ee6-a6fa-3f9d43f4551b"],

Cell["\<\
Let\[CloseCurlyQuote]s verify that this term is locally finite by checking \
both regions of collinear support:\
\>", "Text",
 CellChangeTimes->{{4.004615485219061*^9, 4.004615488684395*^9}, {
  4.0046155647536097`*^9, 
  4.004615577408942*^9}},ExpressionUUID->"ca75ca01-4528-47f2-8e06-\
64fa37eefb7b"],

Cell[BoxData[
 RowBox[{"termIntegrandParts", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"List", "@@@", "#"}], "&"}], "/@", 
   RowBox[{"seedIntegrand", "[", "egTerm", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.004615582130142*^9, 4.004615618301483*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"d8eecc6e-630a-44c4-bd89-c8ab22ce3e03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"termIntegrandParts", " ", 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "1", ",", "2"}], "]"}], 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "2", ",", "3"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "->", "2"}], ",", 
     RowBox[{"B", "->", 
      RowBox[{"shift", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\[Alpha]"}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "@", 
  RowBox[{"evaluate", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Total", "/@", "#"}], "&"}], "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{4.0046156252166233`*^9, 4.0046156723551826`*^9}, {
  4.004615801475534*^9, 4.0046158074304667`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"7a27e720-c387-4180-ab98-df2a93ea7344"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"termIntegrandParts", " ", 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "2", ",", "3"}], "]"}], 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "3", ",", "4"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "->", "3"}], ",", 
     RowBox[{"B", "->", 
      RowBox[{"shift", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], ",", "\[Alpha]"}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "@", 
  RowBox[{"evaluate", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Total", "/@", "#"}], "&"}], "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{4.0046156785145473`*^9, 4.0046156846624947`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"50b67e60-26a5-4fda-9e40-eba0bb1f24a5"],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking Finiteness of ",
 StyleBox["All ",
  FontSlant->"Italic"],
 "Novel Contributions to Ratio Functions"
}], "Subsection",
 CellChangeTimes->{{4.0046156986564007`*^9, 
  4.004615724832396*^9}},ExpressionUUID->"a4458740-a8a3-4cf6-8a1d-\
2bd67d95c41d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"egN", ",", "egK"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"novelTerms", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"List", "@@@", "#"}], "&"}], "/@", "#"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"seedIntegrand", "/@", 
      RowBox[{
       RowBox[{"ratioFunctionSeeds", "[", 
        RowBox[{"egN", ",", "egK", ",", "2"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"-", "2"}], "]"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.004615726943033*^9, 4.004615767267078*^9}, 
   4.004615910550095*^9},ExpressionUUID->"5763b172-db5e-4e87-9e35-\
2313e04b0b7f"],

Cell["\<\
We can check to collinear limit involving corner with momentum 2 via:\
\>", "Text",
 CellChangeTimes->{{4.004615868203361*^9, 
  4.004615884081872*^9}},ExpressionUUID->"d582ca86-cb1d-4809-b748-\
8bda7a4d0187"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"novelTerms", " ", 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "1", ",", "2"}], "]"}], 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "2", ",", "3"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "->", "2"}], ",", 
     RowBox[{"B", "->", 
      RowBox[{"shift", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\[Alpha]"}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", "%", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"Flatten", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{4.004615778245757*^9, 4.004615843584421*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"62ec668c-ed39-4e29-b1c0-06ca4d1d3968"],

Cell["\<\
Similarly, the collinear cut involving momentum 3 is verified finite via:\
\>", "Text",
 CellChangeTimes->{{4.00461588860697*^9, 
  4.004615903581326*^9}},ExpressionUUID->"8daafc6e-c473-417d-91b3-\
1e28207bfe39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"novelTerms", " ", 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "2", ",", "3"}], "]"}], 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "3", ",", "4"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "->", "3"}], ",", 
     RowBox[{"B", "->", 
      RowBox[{"shift", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], ",", "\[Alpha]"}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"evaluate", "[", "%", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"Flatten", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{4.004615847537396*^9, 4.0046158541113377`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"45d03186-fa75-41e4-9324-1ecf1c1f020e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1871, 1257},
WindowMargins->{{Automatic, 11}, {Automatic, 198}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Chapter"]], 
   Cell[
    StyleData["Section"], CellFrame -> {{0, 0}, {0, 1}}, 
    ShowGroupOpener -> {"InsideFrame", "OutsideFrame", "Inline"}, 
    CellMargins -> {{5, Inherited}, {2, 2}}, 
    CellElementSpacings -> {
     "ClosedCellHeight" -> 12, "ClosedGroupTopMargin" -> 4}, CellBaseline -> 
    Bottom, LineSpacing -> {1, 1}, FontFamily -> "Palatino", FontSize -> 48, 
    FontWeight -> "Bold", FontSlant -> "Italic", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
    RGBColor[0., 0., 0.6574654764629587], 
    OpenerBoxOptions -> {BaselinePosition -> Baseline}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{30, 3.}, {2., 8.}}, 
    GroupOpenerColor -> GrayLevel[0.49999237048905165`], FontFamily -> 
    "Times New Roman", FontSize -> 36, FontWeight -> "Bold", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}, 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
    RGBColor[0.6620431830319676, 0., 0.28545052262149995`]], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{50, Inherited}, {2, 12}}, 
    FontFamily -> "Times New Roman", FontSize -> 36, FontWeight -> "Bold", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
    RGBColor[0.05645838101777676, 0.287861448081178, 0.5044022278171969]], 
   Cell[
    StyleData["Text"], CellMargins -> {{65, 10}, {10, 20}}, AutoIndent -> 
    True, TabSpacings -> {2.5}, LineIndent -> 1, FontFamily -> "Palatino", 
    FontSize -> 24, FontWeight -> "Regular", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData["Input"], FontFamily -> "Times", FontSize -> 18, FontWeight -> 
    "Bold", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData["Code"]], 
   Cell[
    StyleData["Output"]]}, Visible -> False, FrontEndVersion -> 
  "14.1 for Mac OS X ARM (64-bit) (July 16, 2024)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"526fdd08-2cea-4dd2-b10d-1a4a9d0cd9a9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 283, 4, 61, "Section",ExpressionUUID->"dcf33ff4-6576-4af8-bea0-d06026eb4f91"],
Cell[708, 21, 378, 10, 56, "Text",ExpressionUUID->"80850b01-e585-4879-936b-4d4cc844ce2e"],
Cell[CellGroupData[{
Cell[1111, 35, 232, 4, 49, "Subsection",ExpressionUUID->"07fc1150-7bae-494e-ba5c-07b5decb258f"],
Cell[1346, 41, 526, 12, 85, "Text",ExpressionUUID->"f8eb9a13-7def-41bb-9ef9-d9b14344155c"],
Cell[1875, 55, 414, 8, 63, "Input",ExpressionUUID->"ab35e57e-7ad4-4063-87ae-d6f50a67119f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2338, 69, 199, 3, 61, "Section",ExpressionUUID->"d08dcc73-228d-428e-aafa-4ef1da79a4c1"],
Cell[CellGroupData[{
Cell[2562, 76, 210, 4, 49, "Subsection",ExpressionUUID->"7ffd3d77-a5d8-4ef3-a2b5-fd75cb690c81"],
Cell[CellGroupData[{
Cell[2797, 84, 275, 9, 53, "Subsubsection",ExpressionUUID->"8cf7aa31-7447-404e-8466-1971d2e74d83"],
Cell[3075, 95, 420, 10, 56, "Text",ExpressionUUID->"da04f816-44b6-4c6b-b019-c022048ab3f3"],
Cell[3498, 107, 313, 5, 63, "Input",ExpressionUUID->"7d5df486-d7f9-447b-807e-ae21baa448d1"],
Cell[3814, 114, 314, 5, 63, "Input",ExpressionUUID->"ab8b98f3-970c-48fb-abe6-dc7a458f6e48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4165, 124, 270, 9, 53, "Subsubsection",ExpressionUUID->"62da79d6-2e07-4a04-a73f-fe92cca56db5"],
Cell[4438, 135, 357, 11, 56, "Text",ExpressionUUID->"1b6ef2c9-fb02-445c-a736-6c9a86ab8ba5"],
Cell[4798, 148, 309, 5, 63, "Input",ExpressionUUID->"59d13440-4a77-490f-9dde-5653f91d34ec"],
Cell[5110, 155, 311, 5, 63, "Input",ExpressionUUID->"a2fec8cb-7c9d-4c60-9dfd-e58d52db31b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5458, 165, 255, 9, 53, "Subsubsection",ExpressionUUID->"7b6acbb6-c551-4e46-b1b8-0c0ffb99bb85"],
Cell[5716, 176, 479, 16, 56, "Text",ExpressionUUID->"db2f6331-a89b-4ba9-921b-74c530b6d4ee"],
Cell[6198, 194, 448, 9, 63, "Input",ExpressionUUID->"3e0f46d0-7a61-4d2f-9ae6-2d100187d5a9"],
Cell[6649, 205, 266, 4, 35, "Input",ExpressionUUID->"a7273309-07e3-4cbb-89fe-e8452ce58b9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6952, 214, 304, 10, 53, "Subsubsection",ExpressionUUID->"7cabebe7-e256-4f7f-be0b-a95f038ca5ce"],
Cell[7259, 226, 536, 17, 56, "Text",ExpressionUUID->"4b682f6f-834c-4353-839a-3c5c609ce55f"],
Cell[7798, 245, 305, 7, 63, "Input",ExpressionUUID->"8bb762cb-cb1b-4d13-8432-d5ed86f86918"],
Cell[8106, 254, 273, 4, 63, "Input",ExpressionUUID->"430f1424-326e-47bd-9caa-fda11dfd5003"],
Cell[8382, 260, 431, 9, 63, "Input",ExpressionUUID->"2ad7aae6-04a0-4f02-8e33-aac6ed26c4f8"],
Cell[8816, 271, 276, 4, 63, "Input",ExpressionUUID->"2e6a54df-fee4-455f-bebe-2f555dfbe9cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9129, 280, 263, 9, 53, "Subsubsection",ExpressionUUID->"e3107402-9381-4d16-b6e8-ca8d5c9c52c2"],
Cell[9395, 291, 373, 11, 56, "Text",ExpressionUUID->"d0325523-12cc-487e-a328-fce2a6b2d80b"],
Cell[9771, 304, 269, 6, 63, "Input",ExpressionUUID->"571b60d6-dd79-4397-9feb-9ad8610fe9ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10089, 316, 240, 6, 49, "Subsection",ExpressionUUID->"c84e6593-e671-42dc-a00d-a600b51b239a"],
Cell[CellGroupData[{
Cell[10354, 326, 333, 10, 53, "Subsubsection",ExpressionUUID->"e2be22a4-5cec-4f81-8f28-ced8928d1951"],
Cell[10690, 338, 420, 10, 56, "Text",ExpressionUUID->"910a9e82-26d6-478e-9d31-60920bccbc15"],
Cell[11113, 350, 370, 6, 63, "Input",ExpressionUUID->"2d9ab8f7-5652-4d39-bf99-a21717243610"],
Cell[11486, 358, 373, 6, 63, "Input",ExpressionUUID->"a25111ac-a28f-4302-be81-700b731357b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11896, 369, 287, 9, 53, "Subsubsection",ExpressionUUID->"ec4473d7-6d65-45d3-b3b3-bf25f7167de7"],
Cell[12186, 380, 313, 5, 63, "Input",ExpressionUUID->"bb77cefb-1147-4017-91ec-4592267cba8a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12560, 392, 194, 3, 61, "Section",ExpressionUUID->"4cad50da-f3a6-49ee-95b4-8f08c93e01db"],
Cell[CellGroupData[{
Cell[12779, 399, 177, 3, 49, "Subsection",ExpressionUUID->"e9e4524d-94c8-4748-b916-89f1c63aee74"],
Cell[CellGroupData[{
Cell[12981, 406, 163, 3, 53, "Subsubsection",ExpressionUUID->"2dd7eaa6-ac64-4cb7-b96b-7f0a7398db2a"],
Cell[13147, 411, 576, 17, 85, "Text",ExpressionUUID->"08658e51-a137-43dc-88a7-2b7a934065f6"],
Cell[13726, 430, 234, 3, 35, "Input",ExpressionUUID->"4a7a35cc-9fd1-44fd-8b8b-1e49ceab8b7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13997, 438, 257, 9, 53, "Subsubsection",ExpressionUUID->"151c95a1-71ea-43c1-8c8c-743d051b9b05"],
Cell[14257, 449, 269, 7, 56, "Text",ExpressionUUID->"a801063a-b9c9-4a67-b2df-9c8815d91a7e"],
Cell[14529, 458, 262, 4, 63, "Input",ExpressionUUID->"986bcb53-6e62-4649-95b0-5b22407f4d54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14828, 467, 258, 9, 53, "Subsubsection",ExpressionUUID->"7d89d58d-9aaa-4cbc-85da-b2e172c1aed2"],
Cell[15089, 478, 280, 7, 56, "Text",ExpressionUUID->"d5558823-f6e1-4f33-a4fa-56fc0befabb0"],
Cell[15372, 487, 265, 4, 63, "Input",ExpressionUUID->"90ca4b45-61a3-44ec-b11f-8dbcb211e21d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15674, 496, 159, 3, 53, "Subsubsection",ExpressionUUID->"5f0b2372-87a3-4bb5-86ff-b8f09f86e1a3"],
Cell[15836, 501, 488, 17, 56, "Text",ExpressionUUID->"c707edf3-a352-4914-9493-abd92313dc8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16361, 523, 164, 3, 53, "Subsubsection",ExpressionUUID->"13ea45aa-f1fe-4a72-8f28-1b35a97195df"],
Cell[16528, 528, 486, 12, 85, "Text",ExpressionUUID->"d4de06b5-48d6-4392-a23c-bab37582a39f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17075, 547, 243, 4, 61, "Section",ExpressionUUID->"095e347d-c72f-4832-8de4-d95d40d42221"],
Cell[CellGroupData[{
Cell[17343, 555, 167, 3, 49, "Subsection",ExpressionUUID->"63281a76-2221-4df9-9155-07cdbf834ef8"],
Cell[17513, 560, 402, 11, 56, "Text",ExpressionUUID->"2fa109fc-ad96-4ea1-a7ec-d54ebb7e8805"],
Cell[17918, 573, 509, 11, 92, "Input",ExpressionUUID->"6c58bdaf-7f3a-4cb6-9d7e-6a459e2755a6"],
Cell[CellGroupData[{
Cell[18452, 588, 170, 3, 53, "Subsubsection",ExpressionUUID->"2aaee681-ba7d-4a8f-ba5b-e7badbc8695d"],
Cell[18625, 593, 225, 5, 56, "Text",ExpressionUUID->"7bdc6c6e-8fd1-4adf-8dd3-3dfe99a8be83"],
Cell[18853, 600, 1249, 29, 120, "Input",ExpressionUUID->"8ecd5749-78e5-4cf9-8b7b-581b91e42d93"],
Cell[20105, 631, 233, 7, 56, "Text",ExpressionUUID->"5eb6eb2b-7cb8-43ec-a1be-60f805ef4ca7"],
Cell[20341, 640, 1000, 22, 120, "Input",ExpressionUUID->"bc8335ff-5e32-4fc2-a8cb-4962050a72d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21378, 667, 175, 3, 53, "Subsubsection",ExpressionUUID->"3c3a0d25-8764-4a0f-bcd2-b9889177a0a4"],
Cell[21556, 672, 1104, 27, 148, "Input",ExpressionUUID->"595244bf-7c88-42c1-9391-b0f0443a12b1"],
Cell[22663, 701, 555, 16, 85, "Text",ExpressionUUID->"d36a5ac7-c9ce-4fab-b928-98f394b5768a"],
Cell[23221, 719, 1068, 25, 148, "Input",ExpressionUUID->"8bc8436e-02c2-4417-8865-8180f96e72c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24326, 749, 174, 3, 53, "Subsubsection",ExpressionUUID->"2e4289e3-051f-486e-97ae-dd4ae400e62e"],
Cell[24503, 754, 1105, 27, 148, "Input",ExpressionUUID->"294f3246-4032-4387-8ca0-924817d58c29"],
Cell[25611, 783, 1022, 24, 148, "Input",ExpressionUUID->"3df02233-e537-4c9b-b8fc-cb1939f78046"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26682, 813, 173, 3, 49, "Subsection",ExpressionUUID->"3d1511d3-1c36-4ee6-b2e4-7cb9ca3955cb"],
Cell[26858, 818, 269, 6, 56, "Text",ExpressionUUID->"c76b93f4-9a0a-4f47-9e64-b9511a40ab3c"],
Cell[CellGroupData[{
Cell[27152, 828, 176, 3, 53, "Subsubsection",ExpressionUUID->"4e48fed1-dd89-44b2-b955-9f2d3743f264"],
Cell[27331, 833, 1101, 27, 148, "Input",ExpressionUUID->"0224ee25-594e-4d1a-8942-50469844eec4"],
Cell[28435, 862, 917, 21, 120, "Input",ExpressionUUID->"ce339bb7-5d23-423b-b4ad-6569d7b47b68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29389, 888, 190, 3, 53, "Subsubsection",ExpressionUUID->"281e3031-7e96-4961-ac6c-ba8abc1e4758"],
Cell[29582, 893, 1164, 27, 148, "Input",ExpressionUUID->"f026bac4-8f08-44dc-9be0-089f45e3bc47"],
Cell[30749, 922, 1065, 26, 148, "Input",ExpressionUUID->"4a747ecf-831e-480b-919d-e4a952b723b3"],
Cell[31817, 950, 222, 3, 35, "Input",ExpressionUUID->"cdea44d8-854a-4cc4-9424-5dab5d15e723"],
Cell[32042, 955, 152, 3, 35, "Input",ExpressionUUID->"19a9b421-65a8-461e-9596-bb66491eecf0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32255, 965, 215, 5, 61, "Section",ExpressionUUID->"d98a81b9-8c83-479b-8e77-aa2c9592d1a8"],
Cell[32473, 972, 377, 10, 56, "Text",ExpressionUUID->"eed4651d-abd5-4686-b63f-e6eccdc29b6b"],
Cell[32853, 984, 458, 10, 63, "Input",ExpressionUUID->"29bb59e2-7be6-4ee6-a6fa-3f9d43f4551b"],
Cell[33314, 996, 312, 7, 56, "Text",ExpressionUUID->"ca75ca01-4528-47f2-8e06-64fa37eefb7b"],
Cell[33629, 1005, 330, 7, 35, "Input",ExpressionUUID->"d8eecc6e-630a-44c4-bd89-c8ab22ce3e03"],
Cell[33962, 1014, 976, 27, 92, "Input",ExpressionUUID->"7a27e720-c387-4180-ab98-df2a93ea7344"],
Cell[34941, 1043, 921, 25, 92, "Input",ExpressionUUID->"50b67e60-26a5-4fda-9e40-eba0bb1f24a5"],
Cell[CellGroupData[{
Cell[35887, 1072, 273, 8, 49, "Subsection",ExpressionUUID->"a4458740-a8a3-4cf6-8a1d-2bd67d95c41d"],
Cell[36163, 1082, 765, 23, 63, "Input",ExpressionUUID->"5763b172-db5e-4e87-9e35-2313e04b0b7f"],
Cell[36931, 1107, 219, 5, 56, "Text",ExpressionUUID->"d582ca86-cb1d-4809-b748-8bda7a4d0187"],
Cell[37153, 1114, 962, 28, 92, "Input",ExpressionUUID->"62ec668c-ed39-4e29-b1c0-06ca4d1d3968"],
Cell[38118, 1144, 222, 5, 56, "Text",ExpressionUUID->"8daafc6e-c473-417d-91b3-1e28207bfe39"],
Cell[38343, 1151, 964, 28, 92, "Input",ExpressionUUID->"45d03186-fa75-41e4-9324-1ecf1c1f020e"]
}, Open  ]]
}, Open  ]]
}
]
*)


